Parton physics from a heavy-quark operator product expansion: Formalism and Wilson coefficients

Parton distribution functions (PDFs) and light-cone distribution amplitudes (LCDAs) are central non-perturbative objects of interest in high-energy inelastic and elastic scattering, respectively. As a result, an ab-initio determination of these objects is highly desirable. In this paper we present theoretical details for the calculation of the PDFs and LCDAs using a heavy-quark operator product expansion method. This strategy was proposed in a previous paper [Phys. Rev. D 73, 014501 (2006)] for computing higher moments of the PDFs using lattice QCD. Its central feature is the introduction of a fictitious, valence heavy quark. In the current article, we show that the operator product expansion (OPE) of the hadronic matrix element we study can also be expressed as the convolution of a perturbative matching kernel and the corresponding light-cone distribution, which in principle can be inverted to determine the parton momentum fraction dependence. Regarding the extraction of higher moments, this work also provides the one-loop Wilson coefficients in the OPE formulas for the unpolarized PDF, helicity PDF and pseudo-scalar meson LCDAs. Although these Wilson coefficients for the PDFs can be inferred from existing results in the literature, those for the LCDAs are new.

==> Results_MS.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    264748,       7340]
NotebookOptionsPosition[    261199,       7293]
NotebookOutlinePosition[    261591,       7309]
CellTagsIndexPosition[    261548,       7306]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"Notation", " ", 
    RowBox[{"changes", ":", " ", 
     RowBox[{"\[Omega]", " ", "for", " ", 
      OverscriptBox["\[Omega]", "~"]}]}]}], ";", " ", 
   RowBox[{
    StyleBox["x",
     FontSlant->"Italic"], " ", "for", " ", 
    SubscriptBox[
     StyleBox["x",
      FontSlant->"Italic"], "0"], " ", "in", " ", "the", " ", 
    "manuscript"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.824268574842958*^9, 3.824268671196053*^9}, {
  3.8242687135031223`*^9, 
  3.8242687181015472`*^9}},ExpressionUUID->"9b2c7819-682f-4dac-bb99-\
6bb068e44922"],

Cell[BoxData[
 StyleBox[
  RowBox[{
   RowBox[{"I", ".", " ", "Unpolarized"}], " ", "PDF"}], "Title"]], "Input",
 CellChangeTimes->{{3.818715283146635*^9, 
  3.818715287788495*^9}},ExpressionUUID->"a8c9f2f3-b740-414a-8dea-\
d2e3b9b5f724"],

Cell[BoxData[
 StyleBox["Box", "Title",
  FontSize->36]], "Input",ExpressionUUID->"f1ac1ab0-3e77-4dea-90e1-115ce69f609b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["h", 
    RowBox[{"1", ",", "box"}]], "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"2", " ", "\[Tau]", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"\[Tau]", "-", "\[Omega]"}], ")"}], "2"], " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"\[Tau]", "+", "\[Omega]"}], ")"}], "2"]}]]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", " ", 
       SuperscriptBox["\[Tau]", "4"], " ", "\[Omega]"}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["\[Tau]", "5"], " ", "\[Omega]"}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["\[Tau]", "2"], " ", 
       SuperscriptBox["\[Omega]", "3"]}], "-", 
      RowBox[{"12", " ", 
       SuperscriptBox["\[Tau]", "3"], " ", 
       SuperscriptBox["\[Omega]", "3"]}], "+", 
      RowBox[{"8", " ", "\[Tau]", " ", 
       SuperscriptBox["\[Omega]", "5"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["\[Tau]", "4"], " ", "\[Omega]", " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "\[Tau]"}], "]"}]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["\[Tau]", "5"], " ", "\[Omega]", " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "\[Tau]"}], "]"}]}], "+", 
      RowBox[{"8", " ", "\[Tau]", " ", 
       SuperscriptBox["\[Omega]", "3"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "\[Tau]"}], "]"}]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[Tau]", "2"], " ", 
       SuperscriptBox["\[Omega]", "3"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "\[Tau]"}], "]"}]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["\[Omega]", "5"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "\[Tau]"}], "]"}]}], "+", 
      RowBox[{"4", " ", "\[Tau]", " ", 
       SuperscriptBox["\[Omega]", "5"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "\[Tau]"}], "]"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Tau]", "5"], " ", "\[Omega]", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", "\[Tau]"}], "]"}], "2"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["\[Tau]", "3"], " ", 
       SuperscriptBox["\[Omega]", "3"], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", "\[Tau]"}], "]"}], "2"]}], "-", 
      RowBox[{"2", " ", "\[Tau]", " ", 
       SuperscriptBox["\[Omega]", "5"], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", "\[Tau]"}], "]"}], "2"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Tau]", "4"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "\[Omega]"}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Tau]", "5"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "\[Omega]"}], "]"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Tau]", "5"], " ", "\[Omega]", " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "\[Omega]"}], "]"}]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["\[Tau]", "2"], " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "\[Omega]"}], "]"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Tau]", "4"], " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "\[Omega]"}], "]"}]}], "-", 
      RowBox[{"4", " ", "\[Tau]", " ", 
       SuperscriptBox["\[Omega]", "3"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "\[Omega]"}], "]"}]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[Tau]", "2"], " ", 
       SuperscriptBox["\[Omega]", "3"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "\[Omega]"}], "]"}]}], "+", 
      RowBox[{"6", " ", "\[Tau]", " ", 
       SuperscriptBox["\[Omega]", "4"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "\[Omega]"}], "]"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Tau]", "2"], " ", 
       SuperscriptBox["\[Omega]", "4"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "\[Omega]"}], "]"}]}], "-", 
      RowBox[{"2", " ", "\[Tau]", " ", 
       SuperscriptBox["\[Omega]", "5"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "\[Omega]"}], "]"}]}], "-", 
      RowBox[{
       SuperscriptBox["\[Tau]", "5"], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", "\[Omega]"}], "]"}], "2"]}], "+", 
      RowBox[{
       SuperscriptBox["\[Tau]", "5"], " ", "\[Omega]", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", "\[Omega]"}], "]"}], "2"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Tau]", "3"], " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", "\[Omega]"}], "]"}], "2"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Tau]", "3"], " ", 
       SuperscriptBox["\[Omega]", "3"], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", "\[Omega]"}], "]"}], "2"]}], "-", 
      RowBox[{"\[Tau]", " ", 
       SuperscriptBox["\[Omega]", "4"], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", "\[Omega]"}], "]"}], "2"]}], "+", 
      RowBox[{"\[Tau]", " ", 
       SuperscriptBox["\[Omega]", "5"], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", "\[Omega]"}], "]"}], "2"]}], "-", 
      RowBox[{
       SuperscriptBox["\[Tau]", "5"], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Omega]"}], 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Tau]"}]], "]"}], "2"]}], "+", 
      RowBox[{
       SuperscriptBox["\[Tau]", "5"], " ", "\[Omega]", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Omega]"}], 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Tau]"}]], "]"}], "2"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Tau]", "3"], " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Omega]"}], 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Tau]"}]], "]"}], "2"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Tau]", "3"], " ", 
       SuperscriptBox["\[Omega]", "3"], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Omega]"}], 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Tau]"}]], "]"}], "2"]}], "-", 
      RowBox[{"\[Tau]", " ", 
       SuperscriptBox["\[Omega]", "4"], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Omega]"}], 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Tau]"}]], "]"}], "2"]}], "+", 
      RowBox[{"\[Tau]", " ", 
       SuperscriptBox["\[Omega]", "5"], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Omega]"}], 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Tau]"}]], "]"}], "2"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Tau]", "4"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", "\[Omega]"}], "]"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Tau]", "5"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", "\[Omega]"}], "]"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Tau]", "5"], " ", "\[Omega]", " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", "\[Omega]"}], "]"}]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["\[Tau]", "2"], " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", "\[Omega]"}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Tau]", "4"], " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", "\[Omega]"}], "]"}]}], "-", 
      RowBox[{"4", " ", "\[Tau]", " ", 
       SuperscriptBox["\[Omega]", "3"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", "\[Omega]"}], "]"}]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[Tau]", "2"], " ", 
       SuperscriptBox["\[Omega]", "3"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", "\[Omega]"}], "]"}]}], "-", 
      RowBox[{"6", " ", "\[Tau]", " ", 
       SuperscriptBox["\[Omega]", "4"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", "\[Omega]"}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Tau]", "2"], " ", 
       SuperscriptBox["\[Omega]", "4"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", "\[Omega]"}], "]"}]}], "-", 
      RowBox[{"2", " ", "\[Tau]", " ", 
       SuperscriptBox["\[Omega]", "5"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", "\[Omega]"}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["\[Tau]", "5"], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", "\[Omega]"}], "]"}], "2"]}], "+", 
      RowBox[{
       SuperscriptBox["\[Tau]", "5"], " ", "\[Omega]", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", "\[Omega]"}], "]"}], "2"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Tau]", "3"], " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", "\[Omega]"}], "]"}], "2"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Tau]", "3"], " ", 
       SuperscriptBox["\[Omega]", "3"], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", "\[Omega]"}], "]"}], "2"]}], "+", 
      RowBox[{"\[Tau]", " ", 
       SuperscriptBox["\[Omega]", "4"], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", "\[Omega]"}], "]"}], "2"]}], "+", 
      RowBox[{"\[Tau]", " ", 
       SuperscriptBox["\[Omega]", "5"], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", "\[Omega]"}], "]"}], "2"]}], "+", 
      RowBox[{
       SuperscriptBox["\[Tau]", "5"], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"1", "+", "\[Omega]"}], 
          RowBox[{"1", "-", "\[Tau]"}]], "]"}], "2"]}], "+", 
      RowBox[{
       SuperscriptBox["\[Tau]", "5"], " ", "\[Omega]", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"1", "+", "\[Omega]"}], 
          RowBox[{"1", "-", "\[Tau]"}]], "]"}], "2"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Tau]", "3"], " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"1", "+", "\[Omega]"}], 
          RowBox[{"1", "-", "\[Tau]"}]], "]"}], "2"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Tau]", "3"], " ", 
       SuperscriptBox["\[Omega]", "3"], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"1", "+", "\[Omega]"}], 
          RowBox[{"1", "-", "\[Tau]"}]], "]"}], "2"]}], "+", 
      RowBox[{"\[Tau]", " ", 
       SuperscriptBox["\[Omega]", "4"], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"1", "+", "\[Omega]"}], 
          RowBox[{"1", "-", "\[Tau]"}]], "]"}], "2"]}], "+", 
      RowBox[{"\[Tau]", " ", 
       SuperscriptBox["\[Omega]", "5"], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"1", "+", "\[Omega]"}], 
          RowBox[{"1", "-", "\[Tau]"}]], "]"}], "2"]}], "-", 
      RowBox[{"4", " ", "\[Tau]", " ", "\[Omega]", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[Tau]", "2"], "-", 
          SuperscriptBox["\[Omega]", "2"]}], ")"}], "2"], " ", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         FractionBox["\[Tau]", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Tau]"}]]}], "]"}]}], "+", 
      RowBox[{"2", " ", "\[Tau]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Omega]"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[Tau]", "2"], "-", 
          SuperscriptBox["\[Omega]", "2"]}], ")"}], "2"], " ", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         FractionBox[
          RowBox[{"\[Tau]", "-", "\[Omega]"}], 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Tau]"}]]}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Tau]", "5"], " ", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         FractionBox[
          RowBox[{"\[Tau]", "+", "\[Omega]"}], 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Tau]"}]]}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Tau]", "5"], " ", "\[Omega]", " ", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         FractionBox[
          RowBox[{"\[Tau]", "+", "\[Omega]"}], 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Tau]"}]]}], "]"}]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["\[Tau]", "3"], " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         FractionBox[
          RowBox[{"\[Tau]", "+", "\[Omega]"}], 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Tau]"}]]}], "]"}]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["\[Tau]", "3"], " ", 
       SuperscriptBox["\[Omega]", "3"], " ", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         FractionBox[
          RowBox[{"\[Tau]", "+", "\[Omega]"}], 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Tau]"}]]}], "]"}]}], "+", 
      RowBox[{"2", " ", "\[Tau]", " ", 
       SuperscriptBox["\[Omega]", "4"], " ", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         FractionBox[
          RowBox[{"\[Tau]", "+", "\[Omega]"}], 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Tau]"}]]}], "]"}]}], "+", 
      RowBox[{"2", " ", "\[Tau]", " ", 
       SuperscriptBox["\[Omega]", "5"], " ", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         FractionBox[
          RowBox[{"\[Tau]", "+", "\[Omega]"}], 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Tau]"}]]}], "]"}]}]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.822399752728406*^9, 3.8223997920640182`*^9}, {
   3.8241821584209223`*^9, 3.824182170146266*^9}, 
   3.8244390762231894`*^9},ExpressionUUID->"20ed9cb0-82d4-416f-9c87-\
d80d214aa5a4"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["h", 
    RowBox[{"2", ",", "box"}]], "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[Omega]", "3"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[Tau]", "2"], "-", 
         SuperscriptBox["\[Omega]", "2"]}], ")"}], "2"]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "8"}], " ", 
       SuperscriptBox["\[Tau]", "4"], " ", "\[Omega]"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Tau]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"7", "+", "\[Tau]"}], ")"}], " ", 
       SuperscriptBox["\[Omega]", "3"]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", "\[Tau]"}], ")"}], " ", 
       SuperscriptBox["\[Omega]", "5"]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["\[Tau]", "4"]}], "+", 
         RowBox[{
          SuperscriptBox["\[Tau]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "7"}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}], " ", "\[Tau]"}]}], 
           ")"}], " ", 
          SuperscriptBox["\[Omega]", "2"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"6", "-", 
               RowBox[{"5", " ", "\[Tau]"}]}], ")"}], " ", "\[Tau]"}]}], 
           ")"}], " ", 
          SuperscriptBox["\[Omega]", "4"]}], "+", 
         SuperscriptBox["\[Omega]", "6"]}], ")"}], " ", 
       RowBox[{"ArcTanh", "[", "\[Omega]", "]"}]}], "-", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}], " ", "\[Omega]", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[Tau]", "3"], "-", 
         RowBox[{"2", " ", "\[Tau]", " ", 
          SuperscriptBox["\[Omega]", "2"]}], "+", 
         SuperscriptBox["\[Omega]", "4"]}], ")"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "\[Tau]"}], "]"}]}], "-", 
      RowBox[{"2", " ", "\[Omega]", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[Tau]", "2"], "-", 
          SuperscriptBox["\[Omega]", "2"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", "\[Tau]"}], "]"}], "2"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Tau]", "3"], " ", "\[Omega]", " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "\[Omega]"}], "]"}]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["\[Tau]", "4"], " ", "\[Omega]", " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "\[Omega]"}], "]"}]}], "+", 
      RowBox[{"4", " ", "\[Tau]", " ", 
       SuperscriptBox["\[Omega]", "3"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "\[Omega]"}], "]"}]}], "-", 
      RowBox[{"12", " ", 
       SuperscriptBox["\[Tau]", "2"], " ", 
       SuperscriptBox["\[Omega]", "3"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "\[Omega]"}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Omega]", "5"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "\[Omega]"}], "]"}]}], "+", 
      RowBox[{"2", " ", "\[Tau]", " ", 
       SuperscriptBox["\[Omega]", "5"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "\[Omega]"}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["\[Tau]", "4"], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", "\[Omega]"}], "]"}], "2"]}], "-", 
      RowBox[{
       SuperscriptBox["\[Tau]", "4"], " ", "\[Omega]", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", "\[Omega]"}], "]"}], "2"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Tau]", "2"], " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", "\[Omega]"}], "]"}], "2"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Tau]", "2"], " ", 
       SuperscriptBox["\[Omega]", "3"], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", "\[Omega]"}], "]"}], "2"]}], "+", 
      RowBox[{
       SuperscriptBox["\[Omega]", "4"], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", "\[Omega]"}], "]"}], "2"]}], "-", 
      RowBox[{
       SuperscriptBox["\[Omega]", "5"], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", "\[Omega]"}], "]"}], "2"]}], "+", 
      RowBox[{
       SuperscriptBox["\[Tau]", "4"], " ", "\[Omega]", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Omega]"}], 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Tau]"}]], "]"}], "2"]}], "-", 
      RowBox[{
       SuperscriptBox["\[Tau]", "4"], " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Omega]"}], 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Tau]"}]], "]"}], "2"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Tau]", "2"], " ", 
       SuperscriptBox["\[Omega]", "3"], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Omega]"}], 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Tau]"}]], "]"}], "2"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Tau]", "2"], " ", 
       SuperscriptBox["\[Omega]", "4"], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Omega]"}], 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Tau]"}]], "]"}], "2"]}], "+", 
      RowBox[{
       SuperscriptBox["\[Omega]", "5"], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Omega]"}], 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Tau]"}]], "]"}], "2"]}], "-", 
      RowBox[{
       SuperscriptBox["\[Omega]", "6"], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Omega]"}], 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Tau]"}]], "]"}], "2"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Tau]", "3"], " ", "\[Omega]", " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", "\[Omega]"}], "]"}]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["\[Tau]", "4"], " ", "\[Omega]", " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", "\[Omega]"}], "]"}]}], "+", 
      RowBox[{"4", " ", "\[Tau]", " ", 
       SuperscriptBox["\[Omega]", "3"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", "\[Omega]"}], "]"}]}], "-", 
      RowBox[{"12", " ", 
       SuperscriptBox["\[Tau]", "2"], " ", 
       SuperscriptBox["\[Omega]", "3"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", "\[Omega]"}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Omega]", "5"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", "\[Omega]"}], "]"}]}], "+", 
      RowBox[{"2", " ", "\[Tau]", " ", 
       SuperscriptBox["\[Omega]", "5"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", "\[Omega]"}], "]"}]}], "-", 
      RowBox[{
       SuperscriptBox["\[Tau]", "4"], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", "\[Omega]"}], "]"}], "2"]}], "-", 
      RowBox[{
       SuperscriptBox["\[Tau]", "4"], " ", "\[Omega]", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", "\[Omega]"}], "]"}], "2"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Tau]", "2"], " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", "\[Omega]"}], "]"}], "2"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Tau]", "2"], " ", 
       SuperscriptBox["\[Omega]", "3"], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", "\[Omega]"}], "]"}], "2"]}], "-", 
      RowBox[{
       SuperscriptBox["\[Omega]", "4"], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", "\[Omega]"}], "]"}], "2"]}], "-", 
      RowBox[{
       SuperscriptBox["\[Omega]", "5"], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", "\[Omega]"}], "]"}], "2"]}], "+", 
      RowBox[{"\[Omega]", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "\[Omega]"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[Tau]", "2"], "-", 
          SuperscriptBox["\[Omega]", "2"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"1", "+", "\[Omega]"}], 
          RowBox[{"1", "-", "\[Tau]"}]], "]"}], "2"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[Tau]", "2"], "-", 
          SuperscriptBox["\[Omega]", "2"]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], " ", "\[Omega]", " ", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"2", ",", "\[Tau]"}], "]"}]}], "-", 
         RowBox[{"2", " ", "\[Omega]", " ", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"2", ",", 
            FractionBox["\[Tau]", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Tau]"}]]}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "\[Omega]"}], ")"}], " ", "\[Omega]", " ", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"2", ",", 
            FractionBox[
             RowBox[{"\[Tau]", "-", "\[Omega]"}], 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Tau]"}]]}], "]"}]}], "-", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Omega]"}], ")"}], "2"], " ", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"2", ",", 
            FractionBox[
             RowBox[{
              RowBox[{"-", "\[Tau]"}], "+", "\[Omega]"}], 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Omega]"}]]}], "]"}]}], "+", 
         RowBox[{"\[Omega]", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Omega]"}], ")"}], " ", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"2", ",", 
            FractionBox[
             RowBox[{"\[Tau]", "+", "\[Omega]"}], 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Tau]"}]]}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Omega]"}], ")"}], "2"], " ", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"2", ",", 
            FractionBox[
             RowBox[{"\[Tau]", "+", "\[Omega]"}], 
             RowBox[{"1", "+", "\[Omega]"}]]}], "]"}]}]}], ")"}]}]}], 
     ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.822399678953068*^9, 3.822399695383564*^9}, {
   3.822399730485633*^9, 3.822399747671885*^9}, 3.8241821880416527`*^9, {
   3.824182265748784*^9, 3.824182283404133*^9}, {3.8242359946145697`*^9, 
   3.824235997227659*^9}},ExpressionUUID->"8f3da7fb-7dbe-403c-bdee-\
d197810b150f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["h", 
    RowBox[{"3", ",", "box"}]], "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[Tau]", "2"], " ", 
      SuperscriptBox["\[Omega]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "\[Tau]"}], "+", "\[Omega]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"\[Tau]", "+", "\[Omega]"}], ")"}]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}], " ", 
       SuperscriptBox["\[Tau]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"\[Tau]", "-", 
         SuperscriptBox["\[Omega]", "2"]}], ")"}], " ", 
       RowBox[{"ArcTanh", "[", "\[Omega]", "]"}]}], "+", 
      RowBox[{"4", " ", "\[Omega]", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[Tau]", "4"], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", "\[Tau]"}]}], ")"}], " ", 
          SuperscriptBox["\[Omega]", "2"]}]}], ")"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "\[Tau]"}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Tau]", "2"], " ", "\[Omega]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["\[Tau]", "2"]}], "+", 
         SuperscriptBox["\[Omega]", "2"]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", "\[Tau]"}], "]"}], "2"]}], "+", 
      RowBox[{"\[Tau]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}], " ", "\[Omega]", " ", 
          
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["\[Tau]", "2"]}], "+", 
            SuperscriptBox["\[Omega]", "2"]}], ")"}]}], "+", 
         RowBox[{"2", " ", "\[Tau]", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["\[Tau]", "2"]}], ")"}], " ", "\[Omega]", " ", 
          RowBox[{"Log", "[", 
           RowBox[{"1", "-", "\[Omega]"}], "]"}]}], "+", 
         RowBox[{"\[Tau]", " ", 
          RowBox[{"(", 
           RowBox[{"\[Tau]", "-", "\[Omega]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Omega]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"\[Tau]", "+", "\[Omega]"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", 
            RowBox[{"1", "-", "\[Omega]"}], "]"}], "2"]}], "+", 
         RowBox[{"\[Tau]", " ", 
          RowBox[{"(", 
           RowBox[{"\[Tau]", "-", "\[Omega]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Omega]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"\[Tau]", "+", "\[Omega]"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", 
            FractionBox[
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Omega]"}], 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Tau]"}]], "]"}], "2"]}], "+", 
         RowBox[{"\[Tau]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "4"}], " ", "\[Tau]", " ", "\[Omega]", " ", 
             RowBox[{"Log", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "\[Omega]"}], ")"}]}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"Log", "[", 
              RowBox[{"1", "+", "\[Omega]"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}], "2"], " ", 
                "\[Omega]"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"\[Tau]", "-", "\[Omega]"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "\[Omega]"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"\[Tau]", "+", "\[Omega]"}], ")"}], " ", 
                RowBox[{"Log", "[", 
                 RowBox[{"1", "+", "\[Omega]"}], "]"}]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"\[Tau]", "-", "\[Omega]"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Omega]"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"\[Tau]", "+", "\[Omega]"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"Log", "[", 
               FractionBox[
                RowBox[{"1", "+", "\[Omega]"}], 
                RowBox[{"1", "-", "\[Tau]"}]], "]"}], "2"]}]}], ")"}]}]}], 
        ")"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Tau]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"\[Tau]", "-", "\[Omega]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"\[Tau]", "+", "\[Omega]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "\[Omega]", " ", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"2", ",", 
            FractionBox["\[Tau]", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Tau]"}]]}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Omega]"}], ")"}], " ", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"2", ",", 
            FractionBox[
             RowBox[{"\[Tau]", "-", "\[Omega]"}], 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Tau]"}]]}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Omega]"}], ")"}], " ", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"2", ",", 
            FractionBox[
             RowBox[{"\[Tau]", "+", "\[Omega]"}], 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Tau]"}]]}], "]"}]}]}], ")"}]}]}], 
     ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.822399805326723*^9, {3.822399859970729*^9, 3.822399861320382*^9}, 
   3.824439095101963*^9},ExpressionUUID->"199372f7-87ac-4e11-99fc-\
b9e67eb7ae23"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["h", 
    RowBox[{"4", ",", "box"}]], "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{
      SuperscriptBox["\[Tau]", "3"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"\[Tau]", "-", "\[Omega]"}], ")"}], "2"], " ", 
      SuperscriptBox["\[Omega]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"\[Tau]", "+", "\[Omega]"}], ")"}], "2"]}]], "2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "4"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}], "2"], " ", 
       SuperscriptBox["\[Omega]", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["\[Tau]", "2"]}], "-", 
         SuperscriptBox["\[Omega]", "2"]}], ")"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "\[Tau]"}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["\[Tau]", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", "\[Tau]"}], "-", "\[Omega]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Omega]"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"\[Tau]", "+", "\[Omega]"}], ")"}], "2"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "\[Omega]"}], "]"}]}], "+", 
      RowBox[{"\[Tau]", " ", 
       RowBox[{"(", 
        RowBox[{"\[Tau]", "-", "\[Omega]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "\[Omega]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             SuperscriptBox["\[Tau]", "4"]}], "+", 
            RowBox[{
             SuperscriptBox["\[Tau]", "3"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Omega]", "3"]}], "+", 
            RowBox[{"\[Tau]", " ", 
             SuperscriptBox["\[Omega]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{"3", " ", "\[Omega]"}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[Tau]", "2"], " ", "\[Omega]", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"3", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], "-", 
         RowBox[{
          SuperscriptBox["\[Tau]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Omega]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             SuperscriptBox["\[Tau]", "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[Omega]"}], ")"}], " ", 
             "\[Omega]"}], "+", 
            RowBox[{"\[Tau]", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Omega]"}], ")"}]}]}], ")"}], " ", 
          RowBox[{"Log", "[", 
           RowBox[{"1", "+", "\[Omega]"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{
  3.8223998836617947`*^9, {3.822399988344688*^9, 3.822399990190786*^9}, 
   3.8224082357310343`*^9, 
   3.824439104055085*^9},ExpressionUUID->"f77c8b0b-6953-4b8b-bd7c-\
3bd1943f07dd"],

Cell[BoxData[
 StyleBox[
  StyleBox[
   RowBox[{
    StyleBox["V", "Title",
     FontSize->36], "ertex"}]], "Title",
  FontSize->36]], "Input",ExpressionUUID->"d3bd0a57-115f-4d87-a269-\
75bd6e5892e8"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["h", 
    RowBox[{"1", ",", "vertex"}]], "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{
      SuperscriptBox["\[Tau]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"\[Tau]", "-", "\[Omega]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Omega]"}], ")"}], " ", "\[Omega]", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "\[Omega]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"\[Tau]", "+", "\[Omega]"}], ")"}]}]], "2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       SuperscriptBox["\[Tau]", "2"], " ", "\[Omega]", " ", 
       RowBox[{"ArcTanh", "[", "\[Omega]", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["\[Omega]", "2"], "+", 
         RowBox[{"2", " ", "\[Tau]", " ", 
          RowBox[{"(", 
           RowBox[{"\[Tau]", "+", 
            SuperscriptBox["\[Omega]", "2"]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"\[Tau]", "-", "\[Omega]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"\[Tau]", "+", "\[Omega]"}], ")"}], " ", 
          RowBox[{"Log", "[", 
           RowBox[{"1", "-", "\[Tau]"}], "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "\[Tau]"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "\[Tau]"}], ")"}], " ", "\[Tau]", " ", 
          SuperscriptBox["\[Omega]", "2"]}], "-", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}], "2"], " ", 
          SuperscriptBox["\[Omega]", "4"]}], "+", 
         RowBox[{
          SuperscriptBox["\[Tau]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"\[Tau]", "-", "\[Omega]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"\[Tau]", "+", "\[Omega]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Log", "[", 
             RowBox[{"1", "-", "\[Omega]"}], "]"}], "+", 
            RowBox[{"Log", "[", 
             RowBox[{"1", "+", "\[Omega]"}], "]"}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"\[Tau]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"3", " ", "\[Tau]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"\[Tau]", "-", "\[Omega]"}], ")"}], " ", 
          SuperscriptBox["\[Omega]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"\[Tau]", "+", "\[Omega]"}], ")"}]}], "+", 
         RowBox[{"\[Tau]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[Tau]", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "\[Tau]"}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}], " ", 
                SuperscriptBox["\[Omega]", "2"]}], "+", 
               SuperscriptBox["\[Omega]", "4"]}], ")"}], " ", 
             RowBox[{"Log", "[", 
              RowBox[{"1", "-", "\[Omega]"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Omega]"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "\[Tau]"}], "+", "\[Omega]"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"\[Tau]", "+", "\[Omega]"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"Log", "[", 
               RowBox[{"1", "-", "\[Omega]"}], "]"}], "2"]}], "+", 
            RowBox[{"\[Tau]", " ", "\[Omega]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", "\[Omega]"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"\[Tau]", "+", "\[Omega]"}], ")"}], " ", 
                RowBox[{"Log", "[", 
                 FractionBox["1", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Omega]"}], ")"}], "2"]], 
                 "]"}]}], "+", 
               RowBox[{"\[Tau]", " ", "\[Omega]", " ", 
                RowBox[{"Log", "[", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Omega]"}], ")"}]}], "]"}]}], 
               "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"\[Tau]", "-", "\[Omega]"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "\[Omega]"}], ")"}], " ", 
                RowBox[{"Log", "[", 
                 FractionBox["1", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", "\[Omega]"}], ")"}], "2"]], "]"}]}]}], 
              ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[Tau]", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "\[Tau]"}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "\[Tau]", "+", 
                  SuperscriptBox["\[Tau]", "2"]}], ")"}], " ", 
                SuperscriptBox["\[Omega]", "2"]}], "+", 
               SuperscriptBox["\[Omega]", "4"]}], ")"}], " ", 
             RowBox[{"Log", "[", 
              RowBox[{"1", "+", "\[Omega]"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"\[Tau]", "-", "\[Omega]"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[Omega]"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"\[Tau]", "+", "\[Omega]"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"Log", "[", 
               RowBox[{"1", "+", "\[Omega]"}], "]"}], "2"]}]}], ")"}]}]}], 
        ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["\[Tau]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"\[Tau]", "-", "\[Omega]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"\[Tau]", "+", "\[Omega]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"2", ",", 
            FractionBox["\[Tau]", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Tau]"}]]}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Omega]"}], ")"}], " ", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"2", ",", 
            FractionBox[
             RowBox[{"\[Tau]", "-", "\[Omega]"}], 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Tau]"}]]}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Omega]"}], ")"}], " ", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"2", ",", 
            FractionBox[
             RowBox[{"\[Tau]", "+", "\[Omega]"}], 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Tau]"}]]}], "]"}]}]}], ")"}]}]}], 
     ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.822400007301137*^9, 3.8224000094615593`*^9}, {
   3.822400040320716*^9, 3.8224000413427553`*^9}, 3.8241821935847187`*^9, 
   3.8244393206838923`*^9, 3.824440057697736*^9, 
   3.824442816046439*^9},ExpressionUUID->"16c76cbf-7e65-4b76-b06a-\
7d80967f4bd9"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["h", 
    RowBox[{"2", ",", "vertex"}]], "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[Tau]", "-", "\[Omega]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Omega]"}], ")"}], " ", 
      SuperscriptBox["\[Omega]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "\[Omega]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"\[Tau]", "+", "\[Omega]"}], ")"}]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"8", " ", 
       SuperscriptBox["\[Tau]", "2"], " ", 
       SuperscriptBox["\[Omega]", "2"]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[Omega]", "4"]}], "-", 
      RowBox[{"2", " ", "\[Omega]", " ", 
       RowBox[{"ArcTanh", "[", "\[Omega]", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[Tau]", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"3", " ", "\[Tau]"}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Tau]"}], ")"}], "2"], " ", 
          SuperscriptBox["\[Omega]", "2"]}], "-", 
         SuperscriptBox["\[Omega]", "4"], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"\[Tau]", "-", "\[Omega]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"\[Tau]", "+", "\[Omega]"}], ")"}], " ", 
          RowBox[{"Log", "[", 
           RowBox[{"1", "-", "\[Tau]"}], "]"}]}]}], ")"}]}], "+", 
      RowBox[{"5", " ", 
       SuperscriptBox["\[Tau]", "2"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "\[Omega]"}], "]"}]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "\[Omega]"}], "]"}]}], "+", 
      RowBox[{"4", " ", "\[Tau]", " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "\[Omega]"}], "]"}]}], "-", 
      RowBox[{
       SuperscriptBox["\[Tau]", "2"], " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "\[Omega]"}], "]"}]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["\[Omega]", "4"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "\[Omega]"}], "]"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Tau]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", "\[Omega]"}], "]"}], "2"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Tau]", "2"], " ", "\[Omega]", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", "\[Omega]"}], "]"}], "2"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", "\[Omega]"}], "]"}], "2"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Omega]", "3"], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", "\[Omega]"}], "]"}], "2"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Tau]", "2"], " ", "\[Omega]", " ", 
       RowBox[{"Log", "[", 
        FractionBox["1", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Omega]"}], ")"}], "2"]], "]"}]}], "+", 
      RowBox[{"2", " ", "\[Tau]", " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       RowBox[{"Log", "[", 
        FractionBox["1", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Omega]"}], ")"}], "2"]], "]"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Tau]", "2"], " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       RowBox[{"Log", "[", 
        FractionBox["1", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Omega]"}], ")"}], "2"]], "]"}]}], "+", 
      RowBox[{"2", " ", "\[Tau]", " ", 
       SuperscriptBox["\[Omega]", "3"], " ", 
       RowBox[{"Log", "[", 
        FractionBox["1", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Omega]"}], ")"}], "2"]], "]"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Tau]", "2"], " ", "\[Omega]", " ", 
       RowBox[{"Log", "[", 
        FractionBox["1", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Omega]"}], ")"}], "2"]], "]"}]}], "+", 
      RowBox[{"2", " ", "\[Tau]", " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       RowBox[{"Log", "[", 
        FractionBox["1", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Omega]"}], ")"}], "2"]], "]"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Tau]", "2"], " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       RowBox[{"Log", "[", 
        FractionBox["1", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Omega]"}], ")"}], "2"]], "]"}]}], "-", 
      RowBox[{"2", " ", "\[Tau]", " ", 
       SuperscriptBox["\[Omega]", "3"], " ", 
       RowBox[{"Log", "[", 
        FractionBox["1", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Omega]"}], ")"}], "2"]], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"5", " ", 
          SuperscriptBox["\[Tau]", "2"]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", "\[Tau]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}], " ", 
          SuperscriptBox["\[Omega]", "2"]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["\[Omega]", "4"]}]}], ")"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", "\[Omega]"}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"\[Tau]", "-", "\[Omega]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Omega]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"\[Tau]", "+", "\[Omega]"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", "\[Omega]"}], "]"}], "2"]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "\[Tau]"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[Tau]", "2"]}], ")"}], " ", 
          SuperscriptBox["\[Omega]", "2"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"\[Tau]", "-", "\[Omega]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"\[Tau]", "+", "\[Omega]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Log", "[", 
             RowBox[{"1", "-", "\[Omega]"}], "]"}], "+", 
            RowBox[{"Log", "[", 
             RowBox[{"1", "+", "\[Omega]"}], "]"}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"\[Tau]", "-", "\[Omega]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"\[Tau]", "+", "\[Omega]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"2", ",", 
            FractionBox["\[Tau]", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Tau]"}]]}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Omega]"}], ")"}], " ", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"2", ",", 
            FractionBox[
             RowBox[{"\[Tau]", "-", "\[Omega]"}], 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Tau]"}]]}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Omega]"}], ")"}], " ", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"2", ",", 
            FractionBox[
             RowBox[{"\[Tau]", "+", "\[Omega]"}], 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Tau]"}]]}], "]"}]}]}], ")"}]}]}], 
     ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8224000518688707`*^9, 3.8224000592132797`*^9}, 
   3.824182304937605*^9, {3.82423596710806*^9, 3.824235968492053*^9}, 
   3.824439310106082*^9, 3.824440046852796*^9, 
   3.8244427821821833`*^9},ExpressionUUID->"bec5ad2a-f329-4b7e-9585-\
6d9c97af8c37"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["h", 
    RowBox[{"3", ",", "vertex"}]], "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"\[Tau]", " ", 
      RowBox[{"(", 
       RowBox[{"\[Tau]", "-", "\[Omega]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Omega]"}], ")"}], " ", "\[Omega]", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "\[Omega]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"\[Tau]", "+", "\[Omega]"}], ")"}]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", "\[Tau]", " ", "\[Omega]", " ", 
       RowBox[{"ArcTanh", "[", "\[Omega]", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "\[Tau]", "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[Tau]", "2"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"3", " ", "\[Tau]"}]}], ")"}], " ", 
          SuperscriptBox["\[Omega]", "2"]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"\[Tau]", "-", "\[Omega]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"\[Tau]", "+", "\[Omega]"}], ")"}], " ", 
          RowBox[{"Log", "[", 
           RowBox[{"1", "-", "\[Tau]"}], "]"}]}]}], ")"}]}], "+", 
      RowBox[{"\[Tau]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Tau]", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", "\[Tau]"}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"3", " ", "\[Tau]"}]}], ")"}], " ", 
             SuperscriptBox["\[Omega]", "2"]}], "+", 
            SuperscriptBox["\[Omega]", "4"]}], ")"}], " ", 
          RowBox[{"Log", "[", 
           RowBox[{"1", "-", "\[Omega]"}], "]"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Omega]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "\[Tau]"}], "+", "\[Omega]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"\[Tau]", "+", "\[Omega]"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", 
            RowBox[{"1", "-", "\[Omega]"}], "]"}], "2"]}], "+", 
         RowBox[{"2", " ", "\[Omega]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{"\[Tau]", "-", "\[Omega]"}], ")"}], " ", "\[Omega]", 
             " ", 
             RowBox[{"(", 
              RowBox[{"\[Tau]", "+", "\[Omega]"}], ")"}]}], "+", 
            RowBox[{"\[Tau]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[Omega]", " ", 
                RowBox[{"Log", "[", 
                 RowBox[{"1", "-", "\[Tau]"}], "]"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", "\[Omega]"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"\[Tau]", "+", "\[Omega]"}], ")"}], " ", 
                RowBox[{"Log", "[", 
                 FractionBox["1", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Omega]"}], ")"}], "2"]], 
                 "]"}]}], "+", 
               RowBox[{"\[Tau]", " ", "\[Omega]", " ", 
                RowBox[{"Log", "[", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Omega]"}], ")"}]}], "]"}]}], 
               "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"\[Tau]", "-", "\[Omega]"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "\[Omega]"}], ")"}], " ", 
                RowBox[{"Log", "[", 
                 FractionBox["1", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", "\[Omega]"}], ")"}], "2"]], "]"}]}]}], 
              ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Tau]", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", "\[Tau]"}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"\[Tau]", " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  RowBox[{"2", " ", "\[Tau]"}]}], ")"}]}]}], ")"}], " ", 
             SuperscriptBox["\[Omega]", "2"]}], "+", 
            SuperscriptBox["\[Omega]", "4"]}], ")"}], " ", 
          RowBox[{"Log", "[", 
           RowBox[{"1", "+", "\[Omega]"}], "]"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"\[Tau]", "-", "\[Omega]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Omega]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"\[Tau]", "+", "\[Omega]"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", 
            RowBox[{"1", "+", "\[Omega]"}], "]"}], "2"]}]}], ")"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "\[Tau]"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Tau]"}], ")"}], " ", 
          SuperscriptBox["\[Omega]", "2"]}], "-", 
         RowBox[{"\[Tau]", " ", 
          RowBox[{"(", 
           RowBox[{"\[Tau]", "-", "\[Omega]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"\[Tau]", "+", "\[Omega]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Log", "[", 
             RowBox[{"1", "-", "\[Omega]"}], "]"}], "+", 
            RowBox[{"Log", "[", 
             RowBox[{"1", "+", "\[Omega]"}], "]"}]}], ")"}]}]}], ")"}]}], "-", 
      RowBox[{"2", " ", "\[Tau]", " ", 
       RowBox[{"(", 
        RowBox[{"\[Tau]", "-", "\[Omega]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"\[Tau]", "+", "\[Omega]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"2", ",", 
            FractionBox["\[Tau]", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Tau]"}]]}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Omega]"}], ")"}], " ", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"2", ",", 
            FractionBox[
             RowBox[{"\[Tau]", "-", "\[Omega]"}], 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Tau]"}]]}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Omega]"}], ")"}], " ", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"2", ",", 
            FractionBox[
             RowBox[{"\[Tau]", "+", "\[Omega]"}], 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Tau]"}]]}], "]"}]}]}], ")"}]}]}], 
     ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.822400070360753*^9, 3.822400080422551*^9}, 
   3.8244393304758863`*^9, 3.8244400688931437`*^9, 
   3.824442871075358*^9},ExpressionUUID->"065e5306-2503-48fd-86f7-\
f0c39bc60f77"],

Cell[BoxData[
 StyleBox["Self", "Title",
  FontSize->36]], "Input",
 CellChangeTimes->{{3.8223996748081284`*^9, 
  3.822399675943693*^9}},ExpressionUUID->"9599c898-1246-47ef-8c31-\
24b826e0e6ef"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["h", 
    RowBox[{"1", ",", "self"}]], "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"2", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"\[Tau]", "-", "\[Omega]"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"\[Tau]", "+", "\[Omega]"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[Omega]", "2"]}], ")"}], "2"]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[Omega]", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[Tau]", "2"], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[Tau]", "3"]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[Tau]", "4"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"\[Tau]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "6"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"7", "-", 
                  RowBox[{"4", " ", "\[Tau]"}]}], ")"}], " ", "\[Tau]"}]}], 
              ")"}]}]}], ")"}], " ", 
          SuperscriptBox["\[Omega]", "2"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "5"}], "+", 
            RowBox[{"6", " ", "\[Tau]"}]}], ")"}], " ", 
          SuperscriptBox["\[Omega]", "4"]}]}], ")"}], " ", 
       RowBox[{"ArcTanh", "[", "\[Omega]", "]"}]}], "+", 
      RowBox[{"\[Omega]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "\[Tau]"}], "+", "\[Omega]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"\[Tau]", "+", "\[Omega]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"16", " ", 
             SuperscriptBox["\[Tau]", "2"]}], "-", 
            RowBox[{"16", " ", 
             SuperscriptBox["\[Tau]", "3"]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "9"}], "+", 
               RowBox[{"8", " ", "\[Tau]"}]}], ")"}], " ", 
             SuperscriptBox["\[Omega]", "2"]}], "+", 
            SuperscriptBox["\[Omega]", "4"]}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Tau]", " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"\[Tau]", " ", 
                RowBox[{"(", 
                 RowBox[{"7", "+", 
                  RowBox[{"12", " ", "\[Tau]"}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "5"}], "+", 
               RowBox[{"\[Tau]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "14"}], "+", 
                  RowBox[{"5", " ", "\[Tau]"}]}], ")"}]}]}], ")"}], " ", 
             SuperscriptBox["\[Omega]", "2"]}], "-", 
            RowBox[{"7", " ", 
             SuperscriptBox["\[Omega]", "4"]}]}], ")"}], " ", 
          RowBox[{"Log", "[", 
           RowBox[{"1", "-", "\[Tau]"}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[Omega]", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Tau]", " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"3", " ", "\[Tau]"}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["\[Tau]", "3"]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "5"}], "+", 
               RowBox[{"\[Tau]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", 
                  RowBox[{"5", " ", "\[Tau]"}]}], ")"}]}]}], ")"}], " ", 
             SuperscriptBox["\[Omega]", "2"]}], "+", 
            SuperscriptBox["\[Omega]", "4"]}], ")"}], " ", 
          RowBox[{"Log", "[", 
           RowBox[{"1", "-", 
            SuperscriptBox["\[Omega]", "2"]}], "]"}]}]}], ")"}]}]}], 
     ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.822400298360421*^9, 3.822400308238947*^9}, 
   3.824182228175583*^9, 3.824245417462467*^9, 3.8246118766992617`*^9, {
   3.824697985734129*^9, 
   3.824697987997583*^9}},ExpressionUUID->"9f476537-4d60-4663-b749-\
5031ac3a752c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["h", 
    RowBox[{"2", ",", "self"}]], "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", 
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[Tau]", "2"], "-", 
          SuperscriptBox["\[Omega]", "2"]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[Omega]", "2"]}], ")"}]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "\[Tau]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[Omega]", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          SuperscriptBox["\[Omega]", "2"]}], ")"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["\[Tau]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"5", " ", "\[Tau]"}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"4", " ", "\[Tau]"}]}], ")"}], " ", 
           SuperscriptBox["\[Omega]", "2"]}], "-", 
          RowBox[{"6", " ", 
           SuperscriptBox["\[Omega]", "4"]}]}], ")"}], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", "\[Tau]"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "\[Omega]"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"\[Tau]", "+", "\[Omega]"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "6"}], "+", "\[Omega]"}], ")"}], " ", "\[Omega]"}], 
          "+", 
          RowBox[{"4", " ", "\[Tau]", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Omega]"}], ")"}]}]}], ")"}], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", "\[Omega]"}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"\[Tau]", "-", "\[Omega]"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Omega]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"4", " ", "\[Tau]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Omega]"}], ")"}]}], "+", 
          RowBox[{"\[Omega]", " ", 
           RowBox[{"(", 
            RowBox[{"6", "+", "\[Omega]"}], ")"}]}]}], ")"}], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", "\[Omega]"}], "]"}]}]}], ")"}]}], "-", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["\[Omega]", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "-", "\[Tau]"}], "]"}]}]}], ")"}]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["\[Omega]", "2"]}], ")"}], "2"]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.822400323615938*^9, 3.82240032453963*^9}, 
   3.82240759822718*^9, 3.824182331656674*^9, 3.824235772692202*^9, 
   3.82424542708681*^9, 3.824611932370057*^9, 
   3.8246982239176893`*^9},ExpressionUUID->"d13805bf-38fa-4d5f-902a-\
dda285c18579"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["h", 
    RowBox[{"3", ",", "self"}]], "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"2", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"\[Tau]", "-", "\[Omega]"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"\[Tau]", "+", "\[Omega]"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[Omega]", "2"]}], ")"}], "2"]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[Omega]", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[Tau]", "2"], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[Tau]", "3"]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[Tau]", "4"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"\[Tau]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "6"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"7", "-", 
                  RowBox[{"4", " ", "\[Tau]"}]}], ")"}], " ", "\[Tau]"}]}], 
              ")"}]}]}], ")"}], " ", 
          SuperscriptBox["\[Omega]", "2"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "5"}], "+", 
            RowBox[{"6", " ", "\[Tau]"}]}], ")"}], " ", 
          SuperscriptBox["\[Omega]", "4"]}]}], ")"}], " ", 
       RowBox[{"ArcTanh", "[", "\[Omega]", "]"}]}], "+", 
      RowBox[{"\[Omega]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "\[Tau]"}], "+", "\[Omega]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"\[Tau]", "+", "\[Omega]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"16", " ", 
             SuperscriptBox["\[Tau]", "2"]}], "-", 
            RowBox[{"16", " ", 
             SuperscriptBox["\[Tau]", "3"]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "9"}], "+", 
               RowBox[{"8", " ", "\[Tau]"}]}], ")"}], " ", 
             SuperscriptBox["\[Omega]", "2"]}], "+", 
            SuperscriptBox["\[Omega]", "4"]}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Tau]", " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"\[Tau]", " ", 
                RowBox[{"(", 
                 RowBox[{"7", "+", 
                  RowBox[{"12", " ", "\[Tau]"}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "5"}], "+", 
               RowBox[{"\[Tau]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "14"}], "+", 
                  RowBox[{"5", " ", "\[Tau]"}]}], ")"}]}]}], ")"}], " ", 
             SuperscriptBox["\[Omega]", "2"]}], "-", 
            RowBox[{"7", " ", 
             SuperscriptBox["\[Omega]", "4"]}]}], ")"}], " ", 
          RowBox[{"Log", "[", 
           RowBox[{"1", "-", "\[Tau]"}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[Omega]", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Tau]", " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"3", " ", "\[Tau]"}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["\[Tau]", "3"]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "5"}], "+", 
               RowBox[{"\[Tau]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", 
                  RowBox[{"5", " ", "\[Tau]"}]}], ")"}]}]}], ")"}], " ", 
             SuperscriptBox["\[Omega]", "2"]}], "+", 
            SuperscriptBox["\[Omega]", "4"]}], ")"}], " ", 
          RowBox[{"Log", "[", 
           RowBox[{"1", "-", 
            SuperscriptBox["\[Omega]", "2"]}], "]"}]}]}], ")"}]}]}], 
     ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{3.822400314123526*^9, 3.8242454201823797`*^9, 
  3.824611992299651*^9, 
  3.824697991772737*^9},ExpressionUUID->"3e4f3f44-8530-4961-8398-\
0be85f008929"],

Cell[BoxData[
 StyleBox[
  RowBox[{
   RowBox[{"II", ".", " ", "Helicity"}], " ", "PDF"}], "Title"]], "Input",
 CellChangeTimes->{{3.818651388459125*^9, 3.818651390726137*^9}, {
  3.818651440232274*^9, 3.818651440680499*^9}, {3.818696626881971*^9, 
  3.8186966285584908`*^9}, {3.8187152813985167`*^9, 
  3.818715281509452*^9}},ExpressionUUID->"d2e94a9e-ed00-461c-b263-\
6f8b7a3f2cde"],

Cell[BoxData[
 RowBox[{"Clear", "[", 
  RowBox[{"hbox", ",", "hvertex", ",", "hself"}], "]"}]], "Input",ExpressionUU\
ID->"6999ba7c-2e0d-45fe-b644-f84b2267a16e"],

Cell[BoxData[
 StyleBox["Box", "Title",
  FontSize->36]], "Input",
 CellChangeTimes->{{3.81865139431245*^9, 
  3.818651394542343*^9}},ExpressionUUID->"a018fdd6-4d7e-4274-baa1-\
ff6c0d7e56fb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"hbox", "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[Omega]", "2"]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "4"}], " ", "\[Omega]", " ", 
       RowBox[{"ArcTanh", "[", "\[Omega]", "]"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", "\[Tau]"}], "]"}], "2"]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "\[Omega]"}], "]"}]}], "+", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "\[Omega]"}], "]"}], "2"], "-", 
      RowBox[{"\[Omega]", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", "\[Omega]"}], "]"}], "2"]}], "+", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Omega]"}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Tau]"}]], "]"}], "2"], "-", 
      RowBox[{"\[Omega]", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Omega]"}], 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Tau]"}]], "]"}], "2"]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", "\[Omega]"}], "]"}]}], "+", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", "\[Omega]"}], "]"}], "2"], "+", 
      RowBox[{"\[Omega]", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", "\[Omega]"}], "]"}], "2"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", "\[Omega]"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"1", "+", "\[Omega]"}], 
          RowBox[{"1", "-", "\[Tau]"}]], "]"}], "2"]}], "-", 
      RowBox[{"4", " ", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         FractionBox["\[Tau]", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Tau]"}]]}], "]"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Omega]"}], ")"}], " ", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         FractionBox[
          RowBox[{"\[Tau]", "-", "\[Omega]"}], 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Tau]"}]]}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "\[Omega]"}], ")"}], " ", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         FractionBox[
          RowBox[{"\[Tau]", "+", "\[Omega]"}], 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Tau]"}]]}], "]"}]}]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.818651521276519*^9, 3.818651544488008*^9}, {
   3.818652143968239*^9, 3.818652152975363*^9}, {3.818696926424389*^9, 
   3.818696926695981*^9}, 3.8186973296119204`*^9, 3.818705087913912*^9, 
   3.822536853358594*^9, 3.824612061038704*^9},
 CellLabel->
  "In[103]:=",ExpressionUUID->"d9d18fce-db50-4b8e-8bb4-ac517a306951"],

Cell[BoxData[
 StyleBox[
  StyleBox[
   RowBox[{
    StyleBox["V", "Title",
     FontSize->36], "ertex"}]], "Title",
  FontSize->36]], "Input",
 CellChangeTimes->{{3.8186514243814793`*^9, 
  3.8186514364083347`*^9}},ExpressionUUID->"f1c847cb-3fcc-4b32-aca8-\
4c6ce5060414"],

Cell[BoxData[
 RowBox[{
  RowBox[{"hvertex", "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"\[Tau]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Omega]"}], ")"}], " ", "\[Omega]", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "\[Omega]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "\[Tau]"}], "+", "\[Omega]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"\[Tau]", "+", "\[Omega]"}], ")"}]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Tau]", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "\[Tau]"}], ")"}], " ", "\[Omega]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[Omega]", "2"]}], ")"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", 
         SuperscriptBox["\[Omega]", "2"]}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "\[Tau]"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[Tau]", "2"]}], ")"}]}], " ", "\[Omega]", " ", 
          RowBox[{"(", 
           RowBox[{"\[Tau]", "+", 
            SuperscriptBox["\[Omega]", "2"]}], ")"}]}], "+", 
         RowBox[{"\[Tau]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "\[Tau]"}], "+", "\[Omega]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"\[Tau]", "+", "\[Omega]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             RowBox[{"ArcTanh", "[", "\[Omega]", "]"}]}], "+", 
            RowBox[{"\[Omega]", " ", 
             RowBox[{"Log", "[", 
              RowBox[{"1", "-", 
               SuperscriptBox["\[Omega]", "2"]}], "]"}]}]}], ")"}]}]}], 
        ")"}]}], "+", 
      RowBox[{"2", " ", "\[Tau]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Tau]", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", "\[Tau]"}]}], ")"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Tau]"}], ")"}], " ", 
             SuperscriptBox["\[Omega]", "2"]}], "+", 
            SuperscriptBox["\[Omega]", "4"]}], ")"}], " ", 
          RowBox[{"ArcTanh", "[", "\[Omega]", "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"\[Tau]", "-", "\[Omega]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"\[Tau]", "+", "\[Omega]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "4"}], " ", "\[Omega]"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Omega]"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"Log", "[", 
               RowBox[{"1", "-", "\[Omega]"}], "]"}], "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[Omega]"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"Log", "[", 
               RowBox[{"1", "+", "\[Omega]"}], "]"}], "2"]}]}], ")"}]}], "+", 
         
         RowBox[{
          SuperscriptBox["\[Tau]", "2"], " ", 
          SuperscriptBox["\[Omega]", "2"], " ", 
          RowBox[{"Log", "[", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            FractionBox["2", 
             RowBox[{"1", "+", "\[Omega]"}]]}], "]"}]}]}], ")"}]}], "+", 
      RowBox[{"4", " ", "\[Tau]", " ", "\[Omega]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "\[Tau]"}], "+", "\[Omega]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"\[Tau]", "+", "\[Omega]"}], ")"}], " ", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         FractionBox["\[Tau]", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Tau]"}]]}], "]"}]}], "+", 
      RowBox[{"2", " ", "\[Tau]", " ", 
       RowBox[{"(", 
        RowBox[{"\[Tau]", "-", "\[Omega]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "\[Omega]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"\[Tau]", "+", "\[Omega]"}], ")"}], " ", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         FractionBox[
          RowBox[{"\[Tau]", "-", "\[Omega]"}], 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Tau]"}]]}], "]"}]}], "+", 
      RowBox[{"2", " ", "\[Tau]", " ", 
       RowBox[{"(", 
        RowBox[{"\[Tau]", "-", "\[Omega]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Omega]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"\[Tau]", "+", "\[Omega]"}], ")"}], " ", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         FractionBox[
          RowBox[{"\[Tau]", "+", "\[Omega]"}], 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Tau]"}]]}], "]"}]}]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8186529572479477`*^9, 3.8186529602618313`*^9}, 
   3.818705330246331*^9, 
   3.824482861770482*^9},ExpressionUUID->"63175dd1-79f7-4fb4-b251-\
2375e0810883"],

Cell[BoxData[
 StyleBox["Self", "Title",
  FontSize->24]], "Input",
 CellChangeTimes->{{3.818652964139659*^9, 
  3.8186529645873947`*^9}},ExpressionUUID->"e1a37844-738e-4838-90ea-\
b76f1148c9d7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"hself", "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", 
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[Tau]", "2"], "-", 
          SuperscriptBox["\[Omega]", "2"]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[Omega]", "2"]}], ")"}]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "\[Tau]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[Omega]", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          SuperscriptBox["\[Omega]", "2"]}], ")"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["\[Tau]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"5", " ", "\[Tau]"}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"4", " ", "\[Tau]"}]}], ")"}], " ", 
           SuperscriptBox["\[Omega]", "2"]}], "-", 
          RowBox[{"6", " ", 
           SuperscriptBox["\[Omega]", "4"]}]}], ")"}], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", "\[Tau]"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "\[Omega]"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"\[Tau]", "+", "\[Omega]"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "6"}], "+", "\[Omega]"}], ")"}], " ", "\[Omega]"}], 
          "+", 
          RowBox[{"4", " ", "\[Tau]", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Omega]"}], ")"}]}]}], ")"}], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", "\[Omega]"}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"\[Tau]", "-", "\[Omega]"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Omega]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"4", " ", "\[Tau]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Omega]"}], ")"}]}], "+", 
          RowBox[{"\[Omega]", " ", 
           RowBox[{"(", 
            RowBox[{"6", "+", "\[Omega]"}], ")"}]}]}], ")"}], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", "\[Omega]"}], "]"}]}]}], ")"}]}], "-", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["\[Omega]", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "-", "\[Tau]"}], "]"}]}]}], ")"}]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["\[Omega]", "2"]}], ")"}], "2"]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8186529685738*^9, 3.818652971420154*^9}, {
   3.818653424709173*^9, 3.8186534259702997`*^9}, 3.8246120692467012`*^9, 
   3.824698237056405*^9},ExpressionUUID->"4e7cf145-d5ae-402f-9960-\
f5dddfe017b7"],

Cell[BoxData[
 StyleBox[
  RowBox[{
   RowBox[{"III", ".", " ", "Light"}], "-", 
   RowBox[{"Cone", "  ", "Distribution", " ", "Amplitude"}]}], 
  "Title"]], "Input",
 CellChangeTimes->{{3.822432620099348*^9, 
  3.822432634129534*^9}},ExpressionUUID->"dd1dab5b-2372-4211-b499-\
97db8fb13900"],

Cell[BoxData[
 RowBox[{"Clear", "[", 
  RowBox[{"hbox", ",", "hvertex", ",", "hself"}], "]"}]], "Input",ExpressionUU\
ID->"09fc5bf5-23be-4f90-9140-72e83fc143c6"],

Cell[BoxData[
 StyleBox[
  RowBox[{"Massive", " ", "Case"}], "Title",
  FontSize->24]], "Input",
 CellChangeTimes->{{3.822538525014533*^9, 
  3.822538527176261*^9}},ExpressionUUID->"92d47e4a-b2c9-454b-821c-\
415fcdc24a9e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"hbox", "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["x", "2"]}], ")"}], " ", 
      SuperscriptBox["\[Omega]", "2"]}]], "2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox[
           RowBox[{"Log", "[", 
            RowBox[{"2", "-", "\[Omega]"}], "]"}], "2"]}], "-", 
         SuperscriptBox[
          RowBox[{"Log", "[", 
           RowBox[{"2", "+", "\[Omega]"}], "]"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"Log", "[", 
           RowBox[{"2", "-", 
            RowBox[{"x", " ", "\[Omega]"}]}], "]"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"Log", "[", 
           RowBox[{"2", "+", 
            RowBox[{"x", " ", "\[Omega]"}]}], "]"}], "2"], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"5", "+", 
            RowBox[{"Log", "[", 
             RowBox[{"4", "-", 
              RowBox[{"4", " ", "\[Tau]"}]}], "]"}]}], ")"}], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{
             RowBox[{"-", "4"}], "+", 
             SuperscriptBox["\[Omega]", "2"]}], 
            RowBox[{
             RowBox[{"-", "4"}], "+", 
             RowBox[{
              SuperscriptBox["x", "2"], " ", 
              SuperscriptBox["\[Omega]", "2"]}]}]], "]"}]}]}], ")"}]}], "+", 
      RowBox[{"8", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "\[Omega]"}], " ", 
          RowBox[{"ArcTanh", "[", 
           FractionBox["\[Omega]", "2"], "]"}]}], "+", 
         RowBox[{"x", " ", "\[Omega]", " ", 
          RowBox[{"ArcTanh", "[", 
           FractionBox[
            RowBox[{"x", " ", "\[Omega]"}], "2"], "]"}]}], "+", 
         RowBox[{"Log", "[", 
          FractionBox[
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            RowBox[{
             SuperscriptBox["x", "2"], " ", 
             SuperscriptBox["\[Omega]", "2"]}]}], 
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            SuperscriptBox["\[Omega]", "2"]}]], "]"}]}], ")"}]}], "+", 
      RowBox[{"\[Omega]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"ArcTanh", "[", 
           FractionBox["\[Omega]", "2"], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{"5", "+", 
            RowBox[{"Log", "[", 
             RowBox[{"1", "-", "\[Tau]"}], "]"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"Log", "[", 
           RowBox[{"1", "-", 
            FractionBox[
             SuperscriptBox["\[Omega]", "2"], "4"]}], "]"}], " ", 
          RowBox[{"Log", "[", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            FractionBox["4", 
             RowBox[{"2", "+", "\[Omega]"}]]}], "]"}]}], "+", 
         RowBox[{"x", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             RowBox[{"ArcTanh", "[", 
              FractionBox[
               RowBox[{"x", " ", "\[Omega]"}], "2"], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"5", "+", 
               RowBox[{"Log", "[", 
                RowBox[{"1", "-", "\[Tau]"}], "]"}]}], ")"}]}], "-", 
            SuperscriptBox[
             RowBox[{"Log", "[", 
              RowBox[{"2", "-", 
               RowBox[{"x", " ", "\[Omega]"}]}], "]"}], "2"], "+", 
            SuperscriptBox[
             RowBox[{"Log", "[", 
              RowBox[{"2", "+", 
               RowBox[{"x", " ", "\[Omega]"}]}], "]"}], "2"], "+", 
            RowBox[{
             RowBox[{"Log", "[", "4", "]"}], " ", 
             RowBox[{"Log", "[", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               FractionBox["4", 
                RowBox[{"2", "+", 
                 RowBox[{"x", " ", "\[Omega]"}]}]]}], "]"}]}]}], ")"}]}]}], 
        ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "\[Omega]"}], ")"}], " ", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "\[Tau]"}], "+", "\[Omega]"}], 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}]}]]}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "+", "\[Omega]"}], ")"}], " ", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         FractionBox[
          RowBox[{
           RowBox[{"2", " ", "\[Tau]"}], "+", "\[Omega]"}], 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}]}]]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "-", 
         RowBox[{"x", " ", "\[Omega]"}]}], ")"}], " ", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         FractionBox[
          RowBox[{
           RowBox[{"2", " ", "\[Tau]"}], "-", 
           RowBox[{"x", " ", "\[Omega]"}]}], 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}]}]]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "+", 
         RowBox[{"x", " ", "\[Omega]"}]}], ")"}], " ", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         FractionBox[
          RowBox[{
           RowBox[{"2", " ", "\[Tau]"}], "+", 
           RowBox[{"x", " ", "\[Omega]"}]}], 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}]}]]}], "]"}]}]}], 
     ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.822500028662866*^9, 3.8225000404545527`*^9}, 
   3.822507300284315*^9, {3.82250750480977*^9, 3.8225075428150463`*^9}, {
   3.82250757668639*^9, 3.822507601563089*^9}, 3.822507684113097*^9, {
   3.824247602901948*^9, 3.824247603544004*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"e82387b7-e1ba-42d2-9233-29afcf48fb77"],

Cell[BoxData[
 RowBox[{
  RowBox[{"hvertex", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"512", " ", 
       SuperscriptBox["\[Tau]", "4"], " ", "\[Omega]"}], "-", 
      RowBox[{"512", " ", 
       SuperscriptBox["x", "2"], " ", 
       SuperscriptBox["\[Tau]", "4"], " ", "\[Omega]"}], "-", 
      RowBox[{"128", " ", 
       SuperscriptBox["\[Tau]", "2"], " ", 
       SuperscriptBox["\[Omega]", "3"]}], "+", 
      RowBox[{"128", " ", 
       SuperscriptBox["x", "4"], " ", 
       SuperscriptBox["\[Tau]", "2"], " ", 
       SuperscriptBox["\[Omega]", "3"]}], "+", 
      RowBox[{"32", " ", 
       SuperscriptBox["x", "2"], " ", 
       SuperscriptBox["\[Omega]", "5"]}], "-", 
      RowBox[{"32", " ", 
       SuperscriptBox["x", "4"], " ", 
       SuperscriptBox["\[Omega]", "5"]}], "-", 
      RowBox[{"64", " ", 
       SuperscriptBox["\[Tau]", "2"], " ", "\[Omega]", " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}]}], 
         RowBox[{
          RowBox[{"-", "2"}], "+", "\[Omega]"}]], "]"}]}], "+", 
      RowBox[{"64", " ", 
       SuperscriptBox["x", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"], " ", "\[Omega]", " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}]}], 
         RowBox[{
          RowBox[{"-", "2"}], "+", "\[Omega]"}]], "]"}]}], "+", 
      RowBox[{"128", " ", 
       SuperscriptBox["\[Tau]", "3"], " ", "\[Omega]", " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}]}], 
         RowBox[{
          RowBox[{"-", "2"}], "+", "\[Omega]"}]], "]"}]}], "-", 
      RowBox[{"128", " ", 
       SuperscriptBox["x", "2"], " ", 
       SuperscriptBox["\[Tau]", "3"], " ", "\[Omega]", " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}]}], 
         RowBox[{
          RowBox[{"-", "2"}], "+", "\[Omega]"}]], "]"}]}], "-", 
      RowBox[{"64", " ", 
       SuperscriptBox["\[Tau]", "4"], " ", "\[Omega]", " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}]}], 
         RowBox[{
          RowBox[{"-", "2"}], "+", "\[Omega]"}]], "]"}]}], "+", 
      RowBox[{"64", " ", 
       SuperscriptBox["x", "2"], " ", 
       SuperscriptBox["\[Tau]", "4"], " ", "\[Omega]", " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}]}], 
         RowBox[{
          RowBox[{"-", "2"}], "+", "\[Omega]"}]], "]"}]}], "-", 
      RowBox[{"32", " ", "\[Tau]", " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}]}], 
         RowBox[{
          RowBox[{"-", "2"}], "+", "\[Omega]"}]], "]"}]}], "+", 
      RowBox[{"32", " ", 
       SuperscriptBox["x", "2"], " ", "\[Tau]", " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}]}], 
         RowBox[{
          RowBox[{"-", "2"}], "+", "\[Omega]"}]], "]"}]}], "+", 
      RowBox[{"64", " ", 
       SuperscriptBox["\[Tau]", "2"], " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}]}], 
         RowBox[{
          RowBox[{"-", "2"}], "+", "\[Omega]"}]], "]"}]}], "-", 
      RowBox[{"64", " ", 
       SuperscriptBox["x", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"], " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}]}], 
         RowBox[{
          RowBox[{"-", "2"}], "+", "\[Omega]"}]], "]"}]}], "-", 
      RowBox[{"32", " ", 
       SuperscriptBox["\[Tau]", "3"], " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}]}], 
         RowBox[{
          RowBox[{"-", "2"}], "+", "\[Omega]"}]], "]"}]}], "+", 
      RowBox[{"32", " ", 
       SuperscriptBox["x", "2"], " ", 
       SuperscriptBox["\[Tau]", "3"], " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}]}], 
         RowBox[{
          RowBox[{"-", "2"}], "+", "\[Omega]"}]], "]"}]}], "-", 
      RowBox[{"16", " ", 
       SuperscriptBox["x", "2"], " ", "\[Tau]", " ", 
       SuperscriptBox["\[Omega]", "3"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}]}], 
         RowBox[{
          RowBox[{"-", "2"}], "+", "\[Omega]"}]], "]"}]}], "+", 
      RowBox[{"16", " ", 
       SuperscriptBox["x", "4"], " ", "\[Tau]", " ", 
       SuperscriptBox["\[Omega]", "3"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}]}], 
         RowBox[{
          RowBox[{"-", "2"}], "+", "\[Omega]"}]], "]"}]}], "+", 
      RowBox[{"32", " ", 
       SuperscriptBox["x", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"], " ", 
       SuperscriptBox["\[Omega]", "3"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}]}], 
         RowBox[{
          RowBox[{"-", "2"}], "+", "\[Omega]"}]], "]"}]}], "-", 
      RowBox[{"32", " ", 
       SuperscriptBox["x", "4"], " ", 
       SuperscriptBox["\[Tau]", "2"], " ", 
       SuperscriptBox["\[Omega]", "3"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}]}], 
         RowBox[{
          RowBox[{"-", "2"}], "+", "\[Omega]"}]], "]"}]}], "-", 
      RowBox[{"16", " ", 
       SuperscriptBox["x", "2"], " ", 
       SuperscriptBox["\[Tau]", "3"], " ", 
       SuperscriptBox["\[Omega]", "3"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}]}], 
         RowBox[{
          RowBox[{"-", "2"}], "+", "\[Omega]"}]], "]"}]}], "+", 
      RowBox[{"16", " ", 
       SuperscriptBox["x", "4"], " ", 
       SuperscriptBox["\[Tau]", "3"], " ", 
       SuperscriptBox["\[Omega]", "3"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}]}], 
         RowBox[{
          RowBox[{"-", "2"}], "+", "\[Omega]"}]], "]"}]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["x", "2"], " ", 
       SuperscriptBox["\[Omega]", "4"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}]}], 
         RowBox[{
          RowBox[{"-", "2"}], "+", "\[Omega]"}]], "]"}]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["x", "4"], " ", 
       SuperscriptBox["\[Omega]", "4"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}]}], 
         RowBox[{
          RowBox[{"-", "2"}], "+", "\[Omega]"}]], "]"}]}], "+", 
      RowBox[{"16", " ", 
       SuperscriptBox["x", "2"], " ", "\[Tau]", " ", 
       SuperscriptBox["\[Omega]", "4"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}]}], 
         RowBox[{
          RowBox[{"-", "2"}], "+", "\[Omega]"}]], "]"}]}], "-", 
      RowBox[{"16", " ", 
       SuperscriptBox["x", "4"], " ", "\[Tau]", " ", 
       SuperscriptBox["\[Omega]", "4"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}]}], 
         RowBox[{
          RowBox[{"-", "2"}], "+", "\[Omega]"}]], "]"}]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["x", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"], " ", 
       SuperscriptBox["\[Omega]", "4"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}]}], 
         RowBox[{
          RowBox[{"-", "2"}], "+", "\[Omega]"}]], "]"}]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["x", "4"], " ", 
       SuperscriptBox["\[Tau]", "2"], " ", 
       SuperscriptBox["\[Omega]", "4"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}]}], 
         RowBox[{
          RowBox[{"-", "2"}], "+", "\[Omega]"}]], "]"}]}], "+", 
      RowBox[{"256", " ", 
       SuperscriptBox["\[Tau]", "4"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{
          RowBox[{"-", "2"}], "+", "\[Omega]"}], 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}]}]], "]"}]}], "-", 
      RowBox[{"128", " ", 
       SuperscriptBox["\[Tau]", "4"], " ", "\[Omega]", " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{
          RowBox[{"-", "2"}], "+", "\[Omega]"}], 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}]}]], "]"}]}], "+", 
      RowBox[{"128", " ", 
       SuperscriptBox["x", "2"], " ", 
       SuperscriptBox["\[Tau]", "4"], " ", "\[Omega]", " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{
          RowBox[{"-", "2"}], "+", "\[Omega]"}], 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}]}]], "]"}]}], "-", 
      RowBox[{"64", " ", 
       SuperscriptBox["\[Tau]", "2"], " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{
          RowBox[{"-", "2"}], "+", "\[Omega]"}], 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}]}]], "]"}]}], "-", 
      RowBox[{"64", " ", 
       SuperscriptBox["x", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"], " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{
          RowBox[{"-", "2"}], "+", "\[Omega]"}], 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}]}]], "]"}]}], "-", 
      RowBox[{"64", " ", 
       SuperscriptBox["x", "2"], " ", 
       SuperscriptBox["\[Tau]", "4"], " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{
          RowBox[{"-", "2"}], "+", "\[Omega]"}], 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}]}]], "]"}]}], "+", 
      RowBox[{"32", " ", 
       SuperscriptBox["\[Tau]", "2"], " ", 
       SuperscriptBox["\[Omega]", "3"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{
          RowBox[{"-", "2"}], "+", "\[Omega]"}], 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}]}]], "]"}]}], "-", 
      RowBox[{"32", " ", 
       SuperscriptBox["x", "4"], " ", 
       SuperscriptBox["\[Tau]", "2"], " ", 
       SuperscriptBox["\[Omega]", "3"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{
          RowBox[{"-", "2"}], "+", "\[Omega]"}], 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}]}]], "]"}]}], "+", 
      RowBox[{"16", " ", 
       SuperscriptBox["x", "2"], " ", 
       SuperscriptBox["\[Omega]", "4"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{
          RowBox[{"-", "2"}], "+", "\[Omega]"}], 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}]}]], "]"}]}], "+", 
      RowBox[{"16", " ", 
       SuperscriptBox["x", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"], " ", 
       SuperscriptBox["\[Omega]", "4"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{
          RowBox[{"-", "2"}], "+", "\[Omega]"}], 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}]}]], "]"}]}], "+", 
      RowBox[{"16", " ", 
       SuperscriptBox["x", "4"], " ", 
       SuperscriptBox["\[Tau]", "2"], " ", 
       SuperscriptBox["\[Omega]", "4"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{
          RowBox[{"-", "2"}], "+", "\[Omega]"}], 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}]}]], "]"}]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["x", "2"], " ", 
       SuperscriptBox["\[Omega]", "5"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{
          RowBox[{"-", "2"}], "+", "\[Omega]"}], 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}]}]], "]"}]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["x", "4"], " ", 
       SuperscriptBox["\[Omega]", "5"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{
          RowBox[{"-", "2"}], "+", "\[Omega]"}], 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}]}]], "]"}]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["x", "4"], " ", 
       SuperscriptBox["\[Omega]", "6"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{
          RowBox[{"-", "2"}], "+", "\[Omega]"}], 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}]}]], "]"}]}], "-", 
      RowBox[{"256", " ", 
       SuperscriptBox["\[Tau]", "4"], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{
           RowBox[{"-", "2"}], "+", "\[Omega]"}], 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}]}]], "]"}], "2"]}], 
      "+", 
      RowBox[{"128", " ", 
       SuperscriptBox["\[Tau]", "4"], " ", "\[Omega]", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{
           RowBox[{"-", "2"}], "+", "\[Omega]"}], 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}]}]], "]"}], "2"]}], 
      "-", 
      RowBox[{"128", " ", 
       SuperscriptBox["x", "2"], " ", 
       SuperscriptBox["\[Tau]", "4"], " ", "\[Omega]", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{
           RowBox[{"-", "2"}], "+", "\[Omega]"}], 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}]}]], "]"}], "2"]}], 
      "+", 
      RowBox[{"64", " ", 
       SuperscriptBox["\[Tau]", "2"], " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{
           RowBox[{"-", "2"}], "+", "\[Omega]"}], 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}]}]], "]"}], "2"]}], 
      "+", 
      RowBox[{"64", " ", 
       SuperscriptBox["x", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"], " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{
           RowBox[{"-", "2"}], "+", "\[Omega]"}], 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}]}]], "]"}], "2"]}], 
      "+", 
      RowBox[{"64", " ", 
       SuperscriptBox["x", "2"], " ", 
       SuperscriptBox["\[Tau]", "4"], " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{
           RowBox[{"-", "2"}], "+", "\[Omega]"}], 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}]}]], "]"}], "2"]}], 
      "-", 
      RowBox[{"32", " ", 
       SuperscriptBox["\[Tau]", "2"], " ", 
       SuperscriptBox["\[Omega]", "3"], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{
           RowBox[{"-", "2"}], "+", "\[Omega]"}], 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}]}]], "]"}], "2"]}], 
      "+", 
      RowBox[{"32", " ", 
       SuperscriptBox["x", "4"], " ", 
       SuperscriptBox["\[Tau]", "2"], " ", 
       SuperscriptBox["\[Omega]", "3"], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{
           RowBox[{"-", "2"}], "+", "\[Omega]"}], 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}]}]], "]"}], "2"]}], 
      "-", 
      RowBox[{"16", " ", 
       SuperscriptBox["x", "2"], " ", 
       SuperscriptBox["\[Omega]", "4"], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{
           RowBox[{"-", "2"}], "+", "\[Omega]"}], 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}]}]], "]"}], "2"]}], 
      "-", 
      RowBox[{"16", " ", 
       SuperscriptBox["x", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"], " ", 
       SuperscriptBox["\[Omega]", "4"], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{
           RowBox[{"-", "2"}], "+", "\[Omega]"}], 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}]}]], "]"}], "2"]}], 
      "-", 
      RowBox[{"16", " ", 
       SuperscriptBox["x", "4"], " ", 
       SuperscriptBox["\[Tau]", "2"], " ", 
       SuperscriptBox["\[Omega]", "4"], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{
           RowBox[{"-", "2"}], "+", "\[Omega]"}], 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}]}]], "]"}], "2"]}], 
      "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["x", "2"], " ", 
       SuperscriptBox["\[Omega]", "5"], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{
           RowBox[{"-", "2"}], "+", "\[Omega]"}], 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}]}]], "]"}], "2"]}], 
      "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["x", "4"], " ", 
       SuperscriptBox["\[Omega]", "5"], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{
           RowBox[{"-", "2"}], "+", "\[Omega]"}], 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}]}]], "]"}], "2"]}], 
      "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["x", "4"], " ", 
       SuperscriptBox["\[Omega]", "6"], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{
           RowBox[{"-", "2"}], "+", "\[Omega]"}], 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}]}]], "]"}], "2"]}], 
      "-", 
      RowBox[{"64", " ", 
       SuperscriptBox["\[Tau]", "2"], " ", "\[Omega]", " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "-", 
          RowBox[{"2", " ", "\[Tau]"}]}], 
         RowBox[{"2", "+", "\[Omega]"}]], "]"}]}], "+", 
      RowBox[{"64", " ", 
       SuperscriptBox["x", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"], " ", "\[Omega]", " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "-", 
          RowBox[{"2", " ", "\[Tau]"}]}], 
         RowBox[{"2", "+", "\[Omega]"}]], "]"}]}], "+", 
      RowBox[{"128", " ", 
       SuperscriptBox["\[Tau]", "3"], " ", "\[Omega]", " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "-", 
          RowBox[{"2", " ", "\[Tau]"}]}], 
         RowBox[{"2", "+", "\[Omega]"}]], "]"}]}], "-", 
      RowBox[{"128", " ", 
       SuperscriptBox["x", "2"], " ", 
       SuperscriptBox["\[Tau]", "3"], " ", "\[Omega]", " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "-", 
          RowBox[{"2", " ", "\[Tau]"}]}], 
         RowBox[{"2", "+", "\[Omega]"}]], "]"}]}], "-", 
      RowBox[{"64", " ", 
       SuperscriptBox["\[Tau]", "4"], " ", "\[Omega]", " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "-", 
          RowBox[{"2", " ", "\[Tau]"}]}], 
         RowBox[{"2", "+", "\[Omega]"}]], "]"}]}], "+", 
      RowBox[{"64", " ", 
       SuperscriptBox["x", "2"], " ", 
       SuperscriptBox["\[Tau]", "4"], " ", "\[Omega]", " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "-", 
          RowBox[{"2", " ", "\[Tau]"}]}], 
         RowBox[{"2", "+", "\[Omega]"}]], "]"}]}], "+", 
      RowBox[{"32", " ", "\[Tau]", " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "-", 
          RowBox[{"2", " ", "\[Tau]"}]}], 
         RowBox[{"2", "+", "\[Omega]"}]], "]"}]}], "-", 
      RowBox[{"32", " ", 
       SuperscriptBox["x", "2"], " ", "\[Tau]", " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "-", 
          RowBox[{"2", " ", "\[Tau]"}]}], 
         RowBox[{"2", "+", "\[Omega]"}]], "]"}]}], "-", 
      RowBox[{"64", " ", 
       SuperscriptBox["\[Tau]", "2"], " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "-", 
          RowBox[{"2", " ", "\[Tau]"}]}], 
         RowBox[{"2", "+", "\[Omega]"}]], "]"}]}], "+", 
      RowBox[{"64", " ", 
       SuperscriptBox["x", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"], " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "-", 
          RowBox[{"2", " ", "\[Tau]"}]}], 
         RowBox[{"2", "+", "\[Omega]"}]], "]"}]}], "+", 
      RowBox[{"32", " ", 
       SuperscriptBox["\[Tau]", "3"], " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "-", 
          RowBox[{"2", " ", "\[Tau]"}]}], 
         RowBox[{"2", "+", "\[Omega]"}]], "]"}]}], "-", 
      RowBox[{"32", " ", 
       SuperscriptBox["x", "2"], " ", 
       SuperscriptBox["\[Tau]", "3"], " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "-", 
          RowBox[{"2", " ", "\[Tau]"}]}], 
         RowBox[{"2", "+", "\[Omega]"}]], "]"}]}], "-", 
      RowBox[{"16", " ", 
       SuperscriptBox["x", "2"], " ", "\[Tau]", " ", 
       SuperscriptBox["\[Omega]", "3"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "-", 
          RowBox[{"2", " ", "\[Tau]"}]}], 
         RowBox[{"2", "+", "\[Omega]"}]], "]"}]}], "+", 
      RowBox[{"16", " ", 
       SuperscriptBox["x", "4"], " ", "\[Tau]", " ", 
       SuperscriptBox["\[Omega]", "3"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "-", 
          RowBox[{"2", " ", "\[Tau]"}]}], 
         RowBox[{"2", "+", "\[Omega]"}]], "]"}]}], "+", 
      RowBox[{"32", " ", 
       SuperscriptBox["x", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"], " ", 
       SuperscriptBox["\[Omega]", "3"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "-", 
          RowBox[{"2", " ", "\[Tau]"}]}], 
         RowBox[{"2", "+", "\[Omega]"}]], "]"}]}], "-", 
      RowBox[{"32", " ", 
       SuperscriptBox["x", "4"], " ", 
       SuperscriptBox["\[Tau]", "2"], " ", 
       SuperscriptBox["\[Omega]", "3"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "-", 
          RowBox[{"2", " ", "\[Tau]"}]}], 
         RowBox[{"2", "+", "\[Omega]"}]], "]"}]}], "-", 
      RowBox[{"16", " ", 
       SuperscriptBox["x", "2"], " ", 
       SuperscriptBox["\[Tau]", "3"], " ", 
       SuperscriptBox["\[Omega]", "3"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "-", 
          RowBox[{"2", " ", "\[Tau]"}]}], 
         RowBox[{"2", "+", "\[Omega]"}]], "]"}]}], "+", 
      RowBox[{"16", " ", 
       SuperscriptBox["x", "4"], " ", 
       SuperscriptBox["\[Tau]", "3"], " ", 
       SuperscriptBox["\[Omega]", "3"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "-", 
          RowBox[{"2", " ", "\[Tau]"}]}], 
         RowBox[{"2", "+", "\[Omega]"}]], "]"}]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["x", "2"], " ", 
       SuperscriptBox["\[Omega]", "4"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "-", 
          RowBox[{"2", " ", "\[Tau]"}]}], 
         RowBox[{"2", "+", "\[Omega]"}]], "]"}]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["x", "4"], " ", 
       SuperscriptBox["\[Omega]", "4"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "-", 
          RowBox[{"2", " ", "\[Tau]"}]}], 
         RowBox[{"2", "+", "\[Omega]"}]], "]"}]}], "-", 
      RowBox[{"16", " ", 
       SuperscriptBox["x", "2"], " ", "\[Tau]", " ", 
       SuperscriptBox["\[Omega]", "4"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "-", 
          RowBox[{"2", " ", "\[Tau]"}]}], 
         RowBox[{"2", "+", "\[Omega]"}]], "]"}]}], "+", 
      RowBox[{"16", " ", 
       SuperscriptBox["x", "4"], " ", "\[Tau]", " ", 
       SuperscriptBox["\[Omega]", "4"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "-", 
          RowBox[{"2", " ", "\[Tau]"}]}], 
         RowBox[{"2", "+", "\[Omega]"}]], "]"}]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["x", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"], " ", 
       SuperscriptBox["\[Omega]", "4"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "-", 
          RowBox[{"2", " ", "\[Tau]"}]}], 
         RowBox[{"2", "+", "\[Omega]"}]], "]"}]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["x", "4"], " ", 
       SuperscriptBox["\[Tau]", "2"], " ", 
       SuperscriptBox["\[Omega]", "4"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "-", 
          RowBox[{"2", " ", "\[Tau]"}]}], 
         RowBox[{"2", "+", "\[Omega]"}]], "]"}]}], "-", 
      RowBox[{"256", " ", 
       SuperscriptBox["\[Tau]", "4"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "+", "\[Omega]"}], 
         RowBox[{"2", "-", 
          RowBox[{"2", " ", "\[Tau]"}]}]], "]"}]}], "-", 
      RowBox[{"128", " ", 
       SuperscriptBox["\[Tau]", "4"], " ", "\[Omega]", " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "+", "\[Omega]"}], 
         RowBox[{"2", "-", 
          RowBox[{"2", " ", "\[Tau]"}]}]], "]"}]}], "+", 
      RowBox[{"128", " ", 
       SuperscriptBox["x", "2"], " ", 
       SuperscriptBox["\[Tau]", "4"], " ", "\[Omega]", " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "+", "\[Omega]"}], 
         RowBox[{"2", "-", 
          RowBox[{"2", " ", "\[Tau]"}]}]], "]"}]}], "+", 
      RowBox[{"64", " ", 
       SuperscriptBox["\[Tau]", "2"], " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "+", "\[Omega]"}], 
         RowBox[{"2", "-", 
          RowBox[{"2", " ", "\[Tau]"}]}]], "]"}]}], "+", 
      RowBox[{"64", " ", 
       SuperscriptBox["x", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"], " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "+", "\[Omega]"}], 
         RowBox[{"2", "-", 
          RowBox[{"2", " ", "\[Tau]"}]}]], "]"}]}], "+", 
      RowBox[{"64", " ", 
       SuperscriptBox["x", "2"], " ", 
       SuperscriptBox["\[Tau]", "4"], " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "+", "\[Omega]"}], 
         RowBox[{"2", "-", 
          RowBox[{"2", " ", "\[Tau]"}]}]], "]"}]}], "+", 
      RowBox[{"32", " ", 
       SuperscriptBox["\[Tau]", "2"], " ", 
       SuperscriptBox["\[Omega]", "3"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "+", "\[Omega]"}], 
         RowBox[{"2", "-", 
          RowBox[{"2", " ", "\[Tau]"}]}]], "]"}]}], "-", 
      RowBox[{"32", " ", 
       SuperscriptBox["x", "4"], " ", 
       SuperscriptBox["\[Tau]", "2"], " ", 
       SuperscriptBox["\[Omega]", "3"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "+", "\[Omega]"}], 
         RowBox[{"2", "-", 
          RowBox[{"2", " ", "\[Tau]"}]}]], "]"}]}], "-", 
      RowBox[{"16", " ", 
       SuperscriptBox["x", "2"], " ", 
       SuperscriptBox["\[Omega]", "4"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "+", "\[Omega]"}], 
         RowBox[{"2", "-", 
          RowBox[{"2", " ", "\[Tau]"}]}]], "]"}]}], "-", 
      RowBox[{"16", " ", 
       SuperscriptBox["x", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"], " ", 
       SuperscriptBox["\[Omega]", "4"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "+", "\[Omega]"}], 
         RowBox[{"2", "-", 
          RowBox[{"2", " ", "\[Tau]"}]}]], "]"}]}], "-", 
      RowBox[{"16", " ", 
       SuperscriptBox["x", "4"], " ", 
       SuperscriptBox["\[Tau]", "2"], " ", 
       SuperscriptBox["\[Omega]", "4"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "+", "\[Omega]"}], 
         RowBox[{"2", "-", 
          RowBox[{"2", " ", "\[Tau]"}]}]], "]"}]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["x", "2"], " ", 
       SuperscriptBox["\[Omega]", "5"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "+", "\[Omega]"}], 
         RowBox[{"2", "-", 
          RowBox[{"2", " ", "\[Tau]"}]}]], "]"}]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["x", "4"], " ", 
       SuperscriptBox["\[Omega]", "5"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "+", "\[Omega]"}], 
         RowBox[{"2", "-", 
          RowBox[{"2", " ", "\[Tau]"}]}]], "]"}]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["x", "4"], " ", 
       SuperscriptBox["\[Omega]", "6"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "+", "\[Omega]"}], 
         RowBox[{"2", "-", 
          RowBox[{"2", " ", "\[Tau]"}]}]], "]"}]}], "+", 
      RowBox[{"256", " ", 
       SuperscriptBox["\[Tau]", "4"], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"2", "+", "\[Omega]"}], 
          RowBox[{"2", "-", 
           RowBox[{"2", " ", "\[Tau]"}]}]], "]"}], "2"]}], "+", 
      RowBox[{"128", " ", 
       SuperscriptBox["\[Tau]", "4"], " ", "\[Omega]", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"2", "+", "\[Omega]"}], 
          RowBox[{"2", "-", 
           RowBox[{"2", " ", "\[Tau]"}]}]], "]"}], "2"]}], "-", 
      RowBox[{"128", " ", 
       SuperscriptBox["x", "2"], " ", 
       SuperscriptBox["\[Tau]", "4"], " ", "\[Omega]", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"2", "+", "\[Omega]"}], 
          RowBox[{"2", "-", 
           RowBox[{"2", " ", "\[Tau]"}]}]], "]"}], "2"]}], "-", 
      RowBox[{"64", " ", 
       SuperscriptBox["\[Tau]", "2"], " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"2", "+", "\[Omega]"}], 
          RowBox[{"2", "-", 
           RowBox[{"2", " ", "\[Tau]"}]}]], "]"}], "2"]}], "-", 
      RowBox[{"64", " ", 
       SuperscriptBox["x", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"], " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"2", "+", "\[Omega]"}], 
          RowBox[{"2", "-", 
           RowBox[{"2", " ", "\[Tau]"}]}]], "]"}], "2"]}], "-", 
      RowBox[{"64", " ", 
       SuperscriptBox["x", "2"], " ", 
       SuperscriptBox["\[Tau]", "4"], " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"2", "+", "\[Omega]"}], 
          RowBox[{"2", "-", 
           RowBox[{"2", " ", "\[Tau]"}]}]], "]"}], "2"]}], "-", 
      RowBox[{"32", " ", 
       SuperscriptBox["\[Tau]", "2"], " ", 
       SuperscriptBox["\[Omega]", "3"], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"2", "+", "\[Omega]"}], 
          RowBox[{"2", "-", 
           RowBox[{"2", " ", "\[Tau]"}]}]], "]"}], "2"]}], "+", 
      RowBox[{"32", " ", 
       SuperscriptBox["x", "4"], " ", 
       SuperscriptBox["\[Tau]", "2"], " ", 
       SuperscriptBox["\[Omega]", "3"], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"2", "+", "\[Omega]"}], 
          RowBox[{"2", "-", 
           RowBox[{"2", " ", "\[Tau]"}]}]], "]"}], "2"]}], "+", 
      RowBox[{"16", " ", 
       SuperscriptBox["x", "2"], " ", 
       SuperscriptBox["\[Omega]", "4"], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"2", "+", "\[Omega]"}], 
          RowBox[{"2", "-", 
           RowBox[{"2", " ", "\[Tau]"}]}]], "]"}], "2"]}], "+", 
      RowBox[{"16", " ", 
       SuperscriptBox["x", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"], " ", 
       SuperscriptBox["\[Omega]", "4"], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"2", "+", "\[Omega]"}], 
          RowBox[{"2", "-", 
           RowBox[{"2", " ", "\[Tau]"}]}]], "]"}], "2"]}], "+", 
      RowBox[{"16", " ", 
       SuperscriptBox["x", "4"], " ", 
       SuperscriptBox["\[Tau]", "2"], " ", 
       SuperscriptBox["\[Omega]", "4"], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"2", "+", "\[Omega]"}], 
          RowBox[{"2", "-", 
           RowBox[{"2", " ", "\[Tau]"}]}]], "]"}], "2"]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["x", "2"], " ", 
       SuperscriptBox["\[Omega]", "5"], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"2", "+", "\[Omega]"}], 
          RowBox[{"2", "-", 
           RowBox[{"2", " ", "\[Tau]"}]}]], "]"}], "2"]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["x", "4"], " ", 
       SuperscriptBox["\[Omega]", "5"], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"2", "+", "\[Omega]"}], 
          RowBox[{"2", "-", 
           RowBox[{"2", " ", "\[Tau]"}]}]], "]"}], "2"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["x", "4"], " ", 
       SuperscriptBox["\[Omega]", "6"], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"2", "+", "\[Omega]"}], 
          RowBox[{"2", "-", 
           RowBox[{"2", " ", "\[Tau]"}]}]], "]"}], "2"]}], "-", 
      RowBox[{"256", " ", "x", " ", 
       SuperscriptBox["\[Tau]", "4"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "-", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "-", 
          RowBox[{"2", " ", "\[Tau]"}]}]], "]"}]}], "+", 
      RowBox[{"128", " ", 
       SuperscriptBox["\[Tau]", "3"], " ", "\[Omega]", " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "-", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "-", 
          RowBox[{"2", " ", "\[Tau]"}]}]], "]"}]}], "-", 
      RowBox[{"128", " ", 
       SuperscriptBox["x", "2"], " ", 
       SuperscriptBox["\[Tau]", "3"], " ", "\[Omega]", " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "-", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "-", 
          RowBox[{"2", " ", "\[Tau]"}]}]], "]"}]}], "+", 
      RowBox[{"128", " ", "x", " ", 
       SuperscriptBox["\[Tau]", "2"], " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "-", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "-", 
          RowBox[{"2", " ", "\[Tau]"}]}]], "]"}]}], "+", 
      RowBox[{"64", " ", 
       SuperscriptBox["x", "3"], " ", 
       SuperscriptBox["\[Tau]", "4"], " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "-", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "-", 
          RowBox[{"2", " ", "\[Tau]"}]}]], "]"}]}], "-", 
      RowBox[{"32", " ", "\[Tau]", " ", 
       SuperscriptBox["\[Omega]", "3"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "-", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "-", 
          RowBox[{"2", " ", "\[Tau]"}]}]], "]"}]}], "+", 
      RowBox[{"32", " ", 
       SuperscriptBox["x", "2"], " ", "\[Tau]", " ", 
       SuperscriptBox["\[Omega]", "3"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "-", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "-", 
          RowBox[{"2", " ", "\[Tau]"}]}]], "]"}]}], "-", 
      RowBox[{"32", " ", 
       SuperscriptBox["x", "2"], " ", 
       SuperscriptBox["\[Tau]", "3"], " ", 
       SuperscriptBox["\[Omega]", "3"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "-", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "-", 
          RowBox[{"2", " ", "\[Tau]"}]}]], "]"}]}], "+", 
      RowBox[{"32", " ", 
       SuperscriptBox["x", "4"], " ", 
       SuperscriptBox["\[Tau]", "3"], " ", 
       SuperscriptBox["\[Omega]", "3"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "-", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "-", 
          RowBox[{"2", " ", "\[Tau]"}]}]], "]"}]}], "-", 
      RowBox[{"16", " ", "x", " ", 
       SuperscriptBox["\[Omega]", "4"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "-", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "-", 
          RowBox[{"2", " ", "\[Tau]"}]}]], "]"}]}], "-", 
      RowBox[{"32", " ", 
       SuperscriptBox["x", "3"], " ", 
       SuperscriptBox["\[Tau]", "2"], " ", 
       SuperscriptBox["\[Omega]", "4"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "-", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "-", 
          RowBox[{"2", " ", "\[Tau]"}]}]], "]"}]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["x", "2"], " ", "\[Tau]", " ", 
       SuperscriptBox["\[Omega]", "5"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "-", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "-", 
          RowBox[{"2", " ", "\[Tau]"}]}]], "]"}]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["x", "4"], " ", "\[Tau]", " ", 
       SuperscriptBox["\[Omega]", "5"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "-", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "-", 
          RowBox[{"2", " ", "\[Tau]"}]}]], "]"}]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["x", "3"], " ", 
       SuperscriptBox["\[Omega]", "6"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "-", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "-", 
          RowBox[{"2", " ", "\[Tau]"}]}]], "]"}]}], "+", 
      RowBox[{"256", " ", "x", " ", 
       SuperscriptBox["\[Tau]", "4"], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"2", "-", 
           RowBox[{"x", " ", "\[Omega]"}]}], 
          RowBox[{"2", "-", 
           RowBox[{"2", " ", "\[Tau]"}]}]], "]"}], "2"]}], "-", 
      RowBox[{"128", " ", 
       SuperscriptBox["\[Tau]", "4"], " ", "\[Omega]", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"2", "-", 
           RowBox[{"x", " ", "\[Omega]"}]}], 
          RowBox[{"2", "-", 
           RowBox[{"2", " ", "\[Tau]"}]}]], "]"}], "2"]}], "+", 
      RowBox[{"128", " ", 
       SuperscriptBox["x", "2"], " ", 
       SuperscriptBox["\[Tau]", "4"], " ", "\[Omega]", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"2", "-", 
           RowBox[{"x", " ", "\[Omega]"}]}], 
          RowBox[{"2", "-", 
           RowBox[{"2", " ", "\[Tau]"}]}]], "]"}], "2"]}], "-", 
      RowBox[{"64", " ", "x", " ", 
       SuperscriptBox["\[Tau]", "2"], " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"2", "-", 
           RowBox[{"x", " ", "\[Omega]"}]}], 
          RowBox[{"2", "-", 
           RowBox[{"2", " ", "\[Tau]"}]}]], "]"}], "2"]}], "-", 
      RowBox[{"64", " ", 
       SuperscriptBox["x", "3"], " ", 
       SuperscriptBox["\[Tau]", "2"], " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"2", "-", 
           RowBox[{"x", " ", "\[Omega]"}]}], 
          RowBox[{"2", "-", 
           RowBox[{"2", " ", "\[Tau]"}]}]], "]"}], "2"]}], "-", 
      RowBox[{"64", " ", "x", " ", 
       SuperscriptBox["\[Tau]", "4"], " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"2", "-", 
           RowBox[{"x", " ", "\[Omega]"}]}], 
          RowBox[{"2", "-", 
           RowBox[{"2", " ", "\[Tau]"}]}]], "]"}], "2"]}], "+", 
      RowBox[{"32", " ", 
       SuperscriptBox["\[Tau]", "2"], " ", 
       SuperscriptBox["\[Omega]", "3"], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"2", "-", 
           RowBox[{"x", " ", "\[Omega]"}]}], 
          RowBox[{"2", "-", 
           RowBox[{"2", " ", "\[Tau]"}]}]], "]"}], "2"]}], "-", 
      RowBox[{"32", " ", 
       SuperscriptBox["x", "4"], " ", 
       SuperscriptBox["\[Tau]", "2"], " ", 
       SuperscriptBox["\[Omega]", "3"], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"2", "-", 
           RowBox[{"x", " ", "\[Omega]"}]}], 
          RowBox[{"2", "-", 
           RowBox[{"2", " ", "\[Tau]"}]}]], "]"}], "2"]}], "+", 
      RowBox[{"16", " ", 
       SuperscriptBox["x", "3"], " ", 
       SuperscriptBox["\[Omega]", "4"], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"2", "-", 
           RowBox[{"x", " ", "\[Omega]"}]}], 
          RowBox[{"2", "-", 
           RowBox[{"2", " ", "\[Tau]"}]}]], "]"}], "2"]}], "+", 
      RowBox[{"16", " ", "x", " ", 
       SuperscriptBox["\[Tau]", "2"], " ", 
       SuperscriptBox["\[Omega]", "4"], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"2", "-", 
           RowBox[{"x", " ", "\[Omega]"}]}], 
          RowBox[{"2", "-", 
           RowBox[{"2", " ", "\[Tau]"}]}]], "]"}], "2"]}], "+", 
      RowBox[{"16", " ", 
       SuperscriptBox["x", "3"], " ", 
       SuperscriptBox["\[Tau]", "2"], " ", 
       SuperscriptBox["\[Omega]", "4"], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"2", "-", 
           RowBox[{"x", " ", "\[Omega]"}]}], 
          RowBox[{"2", "-", 
           RowBox[{"2", " ", "\[Tau]"}]}]], "]"}], "2"]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["x", "2"], " ", 
       SuperscriptBox["\[Omega]", "5"], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"2", "-", 
           RowBox[{"x", " ", "\[Omega]"}]}], 
          RowBox[{"2", "-", 
           RowBox[{"2", " ", "\[Tau]"}]}]], "]"}], "2"]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["x", "4"], " ", 
       SuperscriptBox["\[Omega]", "5"], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"2", "-", 
           RowBox[{"x", " ", "\[Omega]"}]}], 
          RowBox[{"2", "-", 
           RowBox[{"2", " ", "\[Tau]"}]}]], "]"}], "2"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["x", "3"], " ", 
       SuperscriptBox["\[Omega]", "6"], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"2", "-", 
           RowBox[{"x", " ", "\[Omega]"}]}], 
          RowBox[{"2", "-", 
           RowBox[{"2", " ", "\[Tau]"}]}]], "]"}], "2"]}], "+", 
      RowBox[{"64", " ", 
       SuperscriptBox["\[Tau]", "3"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "-", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "+", "\[Omega]"}]], "]"}]}], "-", 
      RowBox[{"64", " ", "x", " ", 
       SuperscriptBox["\[Tau]", "3"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "-", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "+", "\[Omega]"}]], "]"}]}], "+", 
      RowBox[{"32", " ", "x", " ", 
       SuperscriptBox["\[Tau]", "2"], " ", "\[Omega]", " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "-", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "+", "\[Omega]"}]], "]"}]}], "-", 
      RowBox[{"32", " ", 
       SuperscriptBox["x", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"], " ", "\[Omega]", " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "-", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "+", "\[Omega]"}]], "]"}]}], "-", 
      RowBox[{"32", " ", "x", " ", 
       SuperscriptBox["\[Tau]", "3"], " ", "\[Omega]", " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "-", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "+", "\[Omega]"}]], "]"}]}], "+", 
      RowBox[{"32", " ", 
       SuperscriptBox["x", "2"], " ", 
       SuperscriptBox["\[Tau]", "3"], " ", "\[Omega]", " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "-", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "+", "\[Omega]"}]], "]"}]}], "-", 
      RowBox[{"16", " ", "\[Tau]", " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "-", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "+", "\[Omega]"}]], "]"}]}], "+", 
      RowBox[{"16", " ", "x", " ", "\[Tau]", " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "-", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "+", "\[Omega]"}]], "]"}]}], "-", 
      RowBox[{"16", " ", 
       SuperscriptBox["x", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"], " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "-", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "+", "\[Omega]"}]], "]"}]}], "+", 
      RowBox[{"16", " ", 
       SuperscriptBox["x", "3"], " ", 
       SuperscriptBox["\[Tau]", "2"], " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "-", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "+", "\[Omega]"}]], "]"}]}], "-", 
      RowBox[{"16", " ", 
       SuperscriptBox["x", "2"], " ", 
       SuperscriptBox["\[Tau]", "3"], " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "-", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "+", "\[Omega]"}]], "]"}]}], "+", 
      RowBox[{"16", " ", 
       SuperscriptBox["x", "3"], " ", 
       SuperscriptBox["\[Tau]", "3"], " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "-", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "+", "\[Omega]"}]], "]"}]}], "-", 
      RowBox[{"8", " ", "x", " ", 
       SuperscriptBox["\[Omega]", "3"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "-", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "+", "\[Omega]"}]], "]"}]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["x", "2"], " ", 
       SuperscriptBox["\[Omega]", "3"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "-", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "+", "\[Omega]"}]], "]"}]}], "+", 
      RowBox[{"8", " ", "x", " ", "\[Tau]", " ", 
       SuperscriptBox["\[Omega]", "3"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "-", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "+", "\[Omega]"}]], "]"}]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["x", "2"], " ", "\[Tau]", " ", 
       SuperscriptBox["\[Omega]", "3"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "-", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "+", "\[Omega]"}]], "]"}]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["x", "3"], " ", 
       SuperscriptBox["\[Tau]", "2"], " ", 
       SuperscriptBox["\[Omega]", "3"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "-", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "+", "\[Omega]"}]], "]"}]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["x", "4"], " ", 
       SuperscriptBox["\[Tau]", "2"], " ", 
       SuperscriptBox["\[Omega]", "3"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "-", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "+", "\[Omega]"}]], "]"}]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["x", "3"], " ", 
       SuperscriptBox["\[Tau]", "3"], " ", 
       SuperscriptBox["\[Omega]", "3"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "-", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "+", "\[Omega]"}]], "]"}]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["x", "4"], " ", 
       SuperscriptBox["\[Tau]", "3"], " ", 
       SuperscriptBox["\[Omega]", "3"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "-", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "+", "\[Omega]"}]], "]"}]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["x", "2"], " ", 
       SuperscriptBox["\[Omega]", "4"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "-", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "+", "\[Omega]"}]], "]"}]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["x", "3"], " ", 
       SuperscriptBox["\[Omega]", "4"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "-", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "+", "\[Omega]"}]], "]"}]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["x", "2"], " ", "\[Tau]", " ", 
       SuperscriptBox["\[Omega]", "4"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "-", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "+", "\[Omega]"}]], "]"}]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["x", "3"], " ", "\[Tau]", " ", 
       SuperscriptBox["\[Omega]", "4"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "-", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "+", "\[Omega]"}]], "]"}]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["x", "4"], " ", 
       SuperscriptBox["\[Tau]", "2"], " ", 
       SuperscriptBox["\[Omega]", "4"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "-", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "+", "\[Omega]"}]], "]"}]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["x", "5"], " ", 
       SuperscriptBox["\[Tau]", "2"], " ", 
       SuperscriptBox["\[Omega]", "4"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "-", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "+", "\[Omega]"}]], "]"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["x", "3"], " ", 
       SuperscriptBox["\[Omega]", "5"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "-", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "+", "\[Omega]"}]], "]"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["x", "4"], " ", 
       SuperscriptBox["\[Omega]", "5"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "-", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "+", "\[Omega]"}]], "]"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["x", "3"], " ", "\[Tau]", " ", 
       SuperscriptBox["\[Omega]", "5"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "-", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "+", "\[Omega]"}]], "]"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["x", "4"], " ", "\[Tau]", " ", 
       SuperscriptBox["\[Omega]", "5"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "-", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "+", "\[Omega]"}]], "]"}]}], "-", 
      RowBox[{
       SuperscriptBox["x", "4"], " ", 
       SuperscriptBox["\[Omega]", "6"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "-", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "+", "\[Omega]"}]], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["x", "5"], " ", 
       SuperscriptBox["\[Omega]", "6"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "-", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "+", "\[Omega]"}]], "]"}]}], "-", 
      RowBox[{"128", " ", 
       SuperscriptBox["\[Tau]", "4"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "\[Tau]"}], "]"}], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "-", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "+", "\[Omega]"}]], "]"}]}], "+", 
      RowBox[{"128", " ", "x", " ", 
       SuperscriptBox["\[Tau]", "4"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "\[Tau]"}], "]"}], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "-", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "+", "\[Omega]"}]], "]"}]}], "-", 
      RowBox[{"64", " ", 
       SuperscriptBox["\[Tau]", "4"], " ", "\[Omega]", " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "\[Tau]"}], "]"}], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "-", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "+", "\[Omega]"}]], "]"}]}], "+", 
      RowBox[{"64", " ", 
       SuperscriptBox["x", "2"], " ", 
       SuperscriptBox["\[Tau]", "4"], " ", "\[Omega]", " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "\[Tau]"}], "]"}], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "-", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "+", "\[Omega]"}]], "]"}]}], "+", 
      RowBox[{"32", " ", 
       SuperscriptBox["\[Tau]", "2"], " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "\[Tau]"}], "]"}], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "-", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "+", "\[Omega]"}]], "]"}]}], "-", 
      RowBox[{"32", " ", "x", " ", 
       SuperscriptBox["\[Tau]", "2"], " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "\[Tau]"}], "]"}], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "-", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "+", "\[Omega]"}]], "]"}]}], "+", 
      RowBox[{"32", " ", 
       SuperscriptBox["x", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"], " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "\[Tau]"}], "]"}], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "-", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "+", "\[Omega]"}]], "]"}]}], "-", 
      RowBox[{"32", " ", 
       SuperscriptBox["x", "3"], " ", 
       SuperscriptBox["\[Tau]", "2"], " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "\[Tau]"}], "]"}], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "-", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "+", "\[Omega]"}]], "]"}]}], "-", 
      RowBox[{"32", " ", "x", " ", 
       SuperscriptBox["\[Tau]", "4"], " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "\[Tau]"}], "]"}], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "-", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "+", "\[Omega]"}]], "]"}]}], "+", 
      RowBox[{"32", " ", 
       SuperscriptBox["x", "2"], " ", 
       SuperscriptBox["\[Tau]", "4"], " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "\[Tau]"}], "]"}], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "-", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "+", "\[Omega]"}]], "]"}]}], "+", 
      RowBox[{"16", " ", 
       SuperscriptBox["\[Tau]", "2"], " ", 
       SuperscriptBox["\[Omega]", "3"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "\[Tau]"}], "]"}], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "-", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "+", "\[Omega]"}]], "]"}]}], "-", 
      RowBox[{"16", " ", 
       SuperscriptBox["x", "4"], " ", 
       SuperscriptBox["\[Tau]", "2"], " ", 
       SuperscriptBox["\[Omega]", "3"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "\[Tau]"}], "]"}], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "-", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "+", "\[Omega]"}]], "]"}]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["x", "2"], " ", 
       SuperscriptBox["\[Omega]", "4"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "\[Tau]"}], "]"}], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "-", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "+", "\[Omega]"}]], "]"}]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["x", "3"], " ", 
       SuperscriptBox["\[Omega]", "4"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "\[Tau]"}], "]"}], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "-", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "+", "\[Omega]"}]], "]"}]}], "+", 
      RowBox[{"8", " ", "x", " ", 
       SuperscriptBox["\[Tau]", "2"], " ", 
       SuperscriptBox["\[Omega]", "4"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "\[Tau]"}], "]"}], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "-", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "+", "\[Omega]"}]], "]"}]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["x", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"], " ", 
       SuperscriptBox["\[Omega]", "4"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "\[Tau]"}], "]"}], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "-", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "+", "\[Omega]"}]], "]"}]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["x", "3"], " ", 
       SuperscriptBox["\[Tau]", "2"], " ", 
       SuperscriptBox["\[Omega]", "4"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "\[Tau]"}], "]"}], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "-", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "+", "\[Omega]"}]], "]"}]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["x", "4"], " ", 
       SuperscriptBox["\[Tau]", "2"], " ", 
       SuperscriptBox["\[Omega]", "4"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "\[Tau]"}], "]"}], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "-", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "+", "\[Omega]"}]], "]"}]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["x", "2"], " ", 
       SuperscriptBox["\[Omega]", "5"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "\[Tau]"}], "]"}], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "-", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "+", "\[Omega]"}]], "]"}]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["x", "4"], " ", 
       SuperscriptBox["\[Omega]", "5"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "\[Tau]"}], "]"}], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "-", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "+", "\[Omega]"}]], "]"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["x", "3"], " ", 
       SuperscriptBox["\[Omega]", "6"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "\[Tau]"}], "]"}], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "-", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "+", "\[Omega]"}]], "]"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["x", "4"], " ", 
       SuperscriptBox["\[Omega]", "6"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "\[Tau]"}], "]"}], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "-", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "+", "\[Omega]"}]], "]"}]}], "-", 
      RowBox[{"64", " ", 
       SuperscriptBox["\[Tau]", "3"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{
          RowBox[{"-", "2"}], "+", "\[Omega]"}]], "]"}]}], "-", 
      RowBox[{"64", " ", "x", " ", 
       SuperscriptBox["\[Tau]", "3"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{
          RowBox[{"-", "2"}], "+", "\[Omega]"}]], "]"}]}], "-", 
      RowBox[{"32", " ", "x", " ", 
       SuperscriptBox["\[Tau]", "2"], " ", "\[Omega]", " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{
          RowBox[{"-", "2"}], "+", "\[Omega]"}]], "]"}]}], "-", 
      RowBox[{"32", " ", 
       SuperscriptBox["x", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"], " ", "\[Omega]", " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{
          RowBox[{"-", "2"}], "+", "\[Omega]"}]], "]"}]}], "+", 
      RowBox[{"32", " ", "x", " ", 
       SuperscriptBox["\[Tau]", "3"], " ", "\[Omega]", " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{
          RowBox[{"-", "2"}], "+", "\[Omega]"}]], "]"}]}], "+", 
      RowBox[{"32", " ", 
       SuperscriptBox["x", "2"], " ", 
       SuperscriptBox["\[Tau]", "3"], " ", "\[Omega]", " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{
          RowBox[{"-", "2"}], "+", "\[Omega]"}]], "]"}]}], "+", 
      RowBox[{"16", " ", "\[Tau]", " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{
          RowBox[{"-", "2"}], "+", "\[Omega]"}]], "]"}]}], "+", 
      RowBox[{"16", " ", "x", " ", "\[Tau]", " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{
          RowBox[{"-", "2"}], "+", "\[Omega]"}]], "]"}]}], "+", 
      RowBox[{"16", " ", 
       SuperscriptBox["x", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"], " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{
          RowBox[{"-", "2"}], "+", "\[Omega]"}]], "]"}]}], "+", 
      RowBox[{"16", " ", 
       SuperscriptBox["x", "3"], " ", 
       SuperscriptBox["\[Tau]", "2"], " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{
          RowBox[{"-", "2"}], "+", "\[Omega]"}]], "]"}]}], "+", 
      RowBox[{"16", " ", 
       SuperscriptBox["x", "2"], " ", 
       SuperscriptBox["\[Tau]", "3"], " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{
          RowBox[{"-", "2"}], "+", "\[Omega]"}]], "]"}]}], "+", 
      RowBox[{"16", " ", 
       SuperscriptBox["x", "3"], " ", 
       SuperscriptBox["\[Tau]", "3"], " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{
          RowBox[{"-", "2"}], "+", "\[Omega]"}]], "]"}]}], "+", 
      RowBox[{"8", " ", "x", " ", 
       SuperscriptBox["\[Omega]", "3"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{
          RowBox[{"-", "2"}], "+", "\[Omega]"}]], "]"}]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["x", "2"], " ", 
       SuperscriptBox["\[Omega]", "3"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{
          RowBox[{"-", "2"}], "+", "\[Omega]"}]], "]"}]}], "-", 
      RowBox[{"8", " ", "x", " ", "\[Tau]", " ", 
       SuperscriptBox["\[Omega]", "3"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{
          RowBox[{"-", "2"}], "+", "\[Omega]"}]], "]"}]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["x", "2"], " ", "\[Tau]", " ", 
       SuperscriptBox["\[Omega]", "3"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{
          RowBox[{"-", "2"}], "+", "\[Omega]"}]], "]"}]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["x", "3"], " ", 
       SuperscriptBox["\[Tau]", "2"], " ", 
       SuperscriptBox["\[Omega]", "3"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{
          RowBox[{"-", "2"}], "+", "\[Omega]"}]], "]"}]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["x", "4"], " ", 
       SuperscriptBox["\[Tau]", "2"], " ", 
       SuperscriptBox["\[Omega]", "3"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{
          RowBox[{"-", "2"}], "+", "\[Omega]"}]], "]"}]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["x", "3"], " ", 
       SuperscriptBox["\[Tau]", "3"], " ", 
       SuperscriptBox["\[Omega]", "3"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{
          RowBox[{"-", "2"}], "+", "\[Omega]"}]], "]"}]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["x", "4"], " ", 
       SuperscriptBox["\[Tau]", "3"], " ", 
       SuperscriptBox["\[Omega]", "3"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{
          RowBox[{"-", "2"}], "+", "\[Omega]"}]], "]"}]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["x", "2"], " ", 
       SuperscriptBox["\[Omega]", "4"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{
          RowBox[{"-", "2"}], "+", "\[Omega]"}]], "]"}]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["x", "3"], " ", 
       SuperscriptBox["\[Omega]", "4"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{
          RowBox[{"-", "2"}], "+", "\[Omega]"}]], "]"}]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["x", "2"], " ", "\[Tau]", " ", 
       SuperscriptBox["\[Omega]", "4"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{
          RowBox[{"-", "2"}], "+", "\[Omega]"}]], "]"}]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["x", "3"], " ", "\[Tau]", " ", 
       SuperscriptBox["\[Omega]", "4"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{
          RowBox[{"-", "2"}], "+", "\[Omega]"}]], "]"}]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["x", "4"], " ", 
       SuperscriptBox["\[Tau]", "2"], " ", 
       SuperscriptBox["\[Omega]", "4"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{
          RowBox[{"-", "2"}], "+", "\[Omega]"}]], "]"}]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["x", "5"], " ", 
       SuperscriptBox["\[Tau]", "2"], " ", 
       SuperscriptBox["\[Omega]", "4"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{
          RowBox[{"-", "2"}], "+", "\[Omega]"}]], "]"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["x", "3"], " ", 
       SuperscriptBox["\[Omega]", "5"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{
          RowBox[{"-", "2"}], "+", "\[Omega]"}]], "]"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["x", "4"], " ", 
       SuperscriptBox["\[Omega]", "5"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{
          RowBox[{"-", "2"}], "+", "\[Omega]"}]], "]"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["x", "3"], " ", "\[Tau]", " ", 
       SuperscriptBox["\[Omega]", "5"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{
          RowBox[{"-", "2"}], "+", "\[Omega]"}]], "]"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["x", "4"], " ", "\[Tau]", " ", 
       SuperscriptBox["\[Omega]", "5"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{
          RowBox[{"-", "2"}], "+", "\[Omega]"}]], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["x", "4"], " ", 
       SuperscriptBox["\[Omega]", "6"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{
          RowBox[{"-", "2"}], "+", "\[Omega]"}]], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["x", "5"], " ", 
       SuperscriptBox["\[Omega]", "6"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{
          RowBox[{"-", "2"}], "+", "\[Omega]"}]], "]"}]}], "+", 
      RowBox[{"128", " ", 
       SuperscriptBox["\[Tau]", "4"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "\[Tau]"}], "]"}], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{
          RowBox[{"-", "2"}], "+", "\[Omega]"}]], "]"}]}], "+", 
      RowBox[{"128", " ", "x", " ", 
       SuperscriptBox["\[Tau]", "4"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "\[Tau]"}], "]"}], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{
          RowBox[{"-", "2"}], "+", "\[Omega]"}]], "]"}]}], "-", 
      RowBox[{"64", " ", 
       SuperscriptBox["\[Tau]", "4"], " ", "\[Omega]", " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "\[Tau]"}], "]"}], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{
          RowBox[{"-", "2"}], "+", "\[Omega]"}]], "]"}]}], "+", 
      RowBox[{"64", " ", 
       SuperscriptBox["x", "2"], " ", 
       SuperscriptBox["\[Tau]", "4"], " ", "\[Omega]", " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "\[Tau]"}], "]"}], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{
          RowBox[{"-", "2"}], "+", "\[Omega]"}]], "]"}]}], "-", 
      RowBox[{"32", " ", 
       SuperscriptBox["\[Tau]", "2"], " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "\[Tau]"}], "]"}], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{
          RowBox[{"-", "2"}], "+", "\[Omega]"}]], "]"}]}], "-", 
      RowBox[{"32", " ", "x", " ", 
       SuperscriptBox["\[Tau]", "2"], " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "\[Tau]"}], "]"}], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{
          RowBox[{"-", "2"}], "+", "\[Omega]"}]], "]"}]}], "-", 
      RowBox[{"32", " ", 
       SuperscriptBox["x", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"], " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "\[Tau]"}], "]"}], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{
          RowBox[{"-", "2"}], "+", "\[Omega]"}]], "]"}]}], "-", 
      RowBox[{"32", " ", 
       SuperscriptBox["x", "3"], " ", 
       SuperscriptBox["\[Tau]", "2"], " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "\[Tau]"}], "]"}], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{
          RowBox[{"-", "2"}], "+", "\[Omega]"}]], "]"}]}], "-", 
      RowBox[{"32", " ", "x", " ", 
       SuperscriptBox["\[Tau]", "4"], " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "\[Tau]"}], "]"}], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{
          RowBox[{"-", "2"}], "+", "\[Omega]"}]], "]"}]}], "-", 
      RowBox[{"32", " ", 
       SuperscriptBox["x", "2"], " ", 
       SuperscriptBox["\[Tau]", "4"], " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "\[Tau]"}], "]"}], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{
          RowBox[{"-", "2"}], "+", "\[Omega]"}]], "]"}]}], "+", 
      RowBox[{"16", " ", 
       SuperscriptBox["\[Tau]", "2"], " ", 
       SuperscriptBox["\[Omega]", "3"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "\[Tau]"}], "]"}], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{
          RowBox[{"-", "2"}], "+", "\[Omega]"}]], "]"}]}], "-", 
      RowBox[{"16", " ", 
       SuperscriptBox["x", "4"], " ", 
       SuperscriptBox["\[Tau]", "2"], " ", 
       SuperscriptBox["\[Omega]", "3"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "\[Tau]"}], "]"}], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{
          RowBox[{"-", "2"}], "+", "\[Omega]"}]], "]"}]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["x", "2"], " ", 
       SuperscriptBox["\[Omega]", "4"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "\[Tau]"}], "]"}], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{
          RowBox[{"-", "2"}], "+", "\[Omega]"}]], "]"}]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["x", "3"], " ", 
       SuperscriptBox["\[Omega]", "4"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "\[Tau]"}], "]"}], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{
          RowBox[{"-", "2"}], "+", "\[Omega]"}]], "]"}]}], "+", 
      RowBox[{"8", " ", "x", " ", 
       SuperscriptBox["\[Tau]", "2"], " ", 
       SuperscriptBox["\[Omega]", "4"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "\[Tau]"}], "]"}], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{
          RowBox[{"-", "2"}], "+", "\[Omega]"}]], "]"}]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["x", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"], " ", 
       SuperscriptBox["\[Omega]", "4"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "\[Tau]"}], "]"}], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{
          RowBox[{"-", "2"}], "+", "\[Omega]"}]], "]"}]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["x", "3"], " ", 
       SuperscriptBox["\[Tau]", "2"], " ", 
       SuperscriptBox["\[Omega]", "4"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "\[Tau]"}], "]"}], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{
          RowBox[{"-", "2"}], "+", "\[Omega]"}]], "]"}]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["x", "4"], " ", 
       SuperscriptBox["\[Tau]", "2"], " ", 
       SuperscriptBox["\[Omega]", "4"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "\[Tau]"}], "]"}], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{
          RowBox[{"-", "2"}], "+", "\[Omega]"}]], "]"}]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["x", "2"], " ", 
       SuperscriptBox["\[Omega]", "5"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "\[Tau]"}], "]"}], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{
          RowBox[{"-", "2"}], "+", "\[Omega]"}]], "]"}]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["x", "4"], " ", 
       SuperscriptBox["\[Omega]", "5"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "\[Tau]"}], "]"}], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{
          RowBox[{"-", "2"}], "+", "\[Omega]"}]], "]"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["x", "3"], " ", 
       SuperscriptBox["\[Omega]", "6"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "\[Tau]"}], "]"}], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{
          RowBox[{"-", "2"}], "+", "\[Omega]"}]], "]"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["x", "4"], " ", 
       SuperscriptBox["\[Omega]", "6"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "\[Tau]"}], "]"}], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{
          RowBox[{"-", "2"}], "+", "\[Omega]"}]], "]"}]}], "+", 
      RowBox[{"256", " ", "x", " ", 
       SuperscriptBox["\[Tau]", "4"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "-", 
          RowBox[{"2", " ", "\[Tau]"}]}]], "]"}]}], "+", 
      RowBox[{"128", " ", 
       SuperscriptBox["\[Tau]", "3"], " ", "\[Omega]", " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "-", 
          RowBox[{"2", " ", "\[Tau]"}]}]], "]"}]}], "-", 
      RowBox[{"128", " ", 
       SuperscriptBox["x", "2"], " ", 
       SuperscriptBox["\[Tau]", "3"], " ", "\[Omega]", " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "-", 
          RowBox[{"2", " ", "\[Tau]"}]}]], "]"}]}], "-", 
      RowBox[{"128", " ", "x", " ", 
       SuperscriptBox["\[Tau]", "2"], " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "-", 
          RowBox[{"2", " ", "\[Tau]"}]}]], "]"}]}], "-", 
      RowBox[{"64", " ", 
       SuperscriptBox["x", "3"], " ", 
       SuperscriptBox["\[Tau]", "4"], " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "-", 
          RowBox[{"2", " ", "\[Tau]"}]}]], "]"}]}], "-", 
      RowBox[{"32", " ", "\[Tau]", " ", 
       SuperscriptBox["\[Omega]", "3"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "-", 
          RowBox[{"2", " ", "\[Tau]"}]}]], "]"}]}], "+", 
      RowBox[{"32", " ", 
       SuperscriptBox["x", "2"], " ", "\[Tau]", " ", 
       SuperscriptBox["\[Omega]", "3"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "-", 
          RowBox[{"2", " ", "\[Tau]"}]}]], "]"}]}], "-", 
      RowBox[{"32", " ", 
       SuperscriptBox["x", "2"], " ", 
       SuperscriptBox["\[Tau]", "3"], " ", 
       SuperscriptBox["\[Omega]", "3"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "-", 
          RowBox[{"2", " ", "\[Tau]"}]}]], "]"}]}], "+", 
      RowBox[{"32", " ", 
       SuperscriptBox["x", "4"], " ", 
       SuperscriptBox["\[Tau]", "3"], " ", 
       SuperscriptBox["\[Omega]", "3"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "-", 
          RowBox[{"2", " ", "\[Tau]"}]}]], "]"}]}], "+", 
      RowBox[{"16", " ", "x", " ", 
       SuperscriptBox["\[Omega]", "4"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "-", 
          RowBox[{"2", " ", "\[Tau]"}]}]], "]"}]}], "+", 
      RowBox[{"32", " ", 
       SuperscriptBox["x", "3"], " ", 
       SuperscriptBox["\[Tau]", "2"], " ", 
       SuperscriptBox["\[Omega]", "4"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "-", 
          RowBox[{"2", " ", "\[Tau]"}]}]], "]"}]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["x", "2"], " ", "\[Tau]", " ", 
       SuperscriptBox["\[Omega]", "5"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "-", 
          RowBox[{"2", " ", "\[Tau]"}]}]], "]"}]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["x", "4"], " ", "\[Tau]", " ", 
       SuperscriptBox["\[Omega]", "5"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "-", 
          RowBox[{"2", " ", "\[Tau]"}]}]], "]"}]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["x", "3"], " ", 
       SuperscriptBox["\[Omega]", "6"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "-", 
          RowBox[{"2", " ", "\[Tau]"}]}]], "]"}]}], "-", 
      RowBox[{"256", " ", "x", " ", 
       SuperscriptBox["\[Tau]", "4"], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"2", "+", 
           RowBox[{"x", " ", "\[Omega]"}]}], 
          RowBox[{"2", "-", 
           RowBox[{"2", " ", "\[Tau]"}]}]], "]"}], "2"]}], "-", 
      RowBox[{"128", " ", 
       SuperscriptBox["\[Tau]", "4"], " ", "\[Omega]", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"2", "+", 
           RowBox[{"x", " ", "\[Omega]"}]}], 
          RowBox[{"2", "-", 
           RowBox[{"2", " ", "\[Tau]"}]}]], "]"}], "2"]}], "+", 
      RowBox[{"128", " ", 
       SuperscriptBox["x", "2"], " ", 
       SuperscriptBox["\[Tau]", "4"], " ", "\[Omega]", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"2", "+", 
           RowBox[{"x", " ", "\[Omega]"}]}], 
          RowBox[{"2", "-", 
           RowBox[{"2", " ", "\[Tau]"}]}]], "]"}], "2"]}], "+", 
      RowBox[{"64", " ", "x", " ", 
       SuperscriptBox["\[Tau]", "2"], " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"2", "+", 
           RowBox[{"x", " ", "\[Omega]"}]}], 
          RowBox[{"2", "-", 
           RowBox[{"2", " ", "\[Tau]"}]}]], "]"}], "2"]}], "+", 
      RowBox[{"64", " ", 
       SuperscriptBox["x", "3"], " ", 
       SuperscriptBox["\[Tau]", "2"], " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"2", "+", 
           RowBox[{"x", " ", "\[Omega]"}]}], 
          RowBox[{"2", "-", 
           RowBox[{"2", " ", "\[Tau]"}]}]], "]"}], "2"]}], "+", 
      RowBox[{"64", " ", "x", " ", 
       SuperscriptBox["\[Tau]", "4"], " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"2", "+", 
           RowBox[{"x", " ", "\[Omega]"}]}], 
          RowBox[{"2", "-", 
           RowBox[{"2", " ", "\[Tau]"}]}]], "]"}], "2"]}], "+", 
      RowBox[{"32", " ", 
       SuperscriptBox["\[Tau]", "2"], " ", 
       SuperscriptBox["\[Omega]", "3"], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"2", "+", 
           RowBox[{"x", " ", "\[Omega]"}]}], 
          RowBox[{"2", "-", 
           RowBox[{"2", " ", "\[Tau]"}]}]], "]"}], "2"]}], "-", 
      RowBox[{"32", " ", 
       SuperscriptBox["x", "4"], " ", 
       SuperscriptBox["\[Tau]", "2"], " ", 
       SuperscriptBox["\[Omega]", "3"], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"2", "+", 
           RowBox[{"x", " ", "\[Omega]"}]}], 
          RowBox[{"2", "-", 
           RowBox[{"2", " ", "\[Tau]"}]}]], "]"}], "2"]}], "-", 
      RowBox[{"16", " ", 
       SuperscriptBox["x", "3"], " ", 
       SuperscriptBox["\[Omega]", "4"], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"2", "+", 
           RowBox[{"x", " ", "\[Omega]"}]}], 
          RowBox[{"2", "-", 
           RowBox[{"2", " ", "\[Tau]"}]}]], "]"}], "2"]}], "-", 
      RowBox[{"16", " ", "x", " ", 
       SuperscriptBox["\[Tau]", "2"], " ", 
       SuperscriptBox["\[Omega]", "4"], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"2", "+", 
           RowBox[{"x", " ", "\[Omega]"}]}], 
          RowBox[{"2", "-", 
           RowBox[{"2", " ", "\[Tau]"}]}]], "]"}], "2"]}], "-", 
      RowBox[{"16", " ", 
       SuperscriptBox["x", "3"], " ", 
       SuperscriptBox["\[Tau]", "2"], " ", 
       SuperscriptBox["\[Omega]", "4"], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"2", "+", 
           RowBox[{"x", " ", "\[Omega]"}]}], 
          RowBox[{"2", "-", 
           RowBox[{"2", " ", "\[Tau]"}]}]], "]"}], "2"]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["x", "2"], " ", 
       SuperscriptBox["\[Omega]", "5"], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"2", "+", 
           RowBox[{"x", " ", "\[Omega]"}]}], 
          RowBox[{"2", "-", 
           RowBox[{"2", " ", "\[Tau]"}]}]], "]"}], "2"]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["x", "4"], " ", 
       SuperscriptBox["\[Omega]", "5"], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"2", "+", 
           RowBox[{"x", " ", "\[Omega]"}]}], 
          RowBox[{"2", "-", 
           RowBox[{"2", " ", "\[Tau]"}]}]], "]"}], "2"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["x", "3"], " ", 
       SuperscriptBox["\[Omega]", "6"], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"2", "+", 
           RowBox[{"x", " ", "\[Omega]"}]}], 
          RowBox[{"2", "-", 
           RowBox[{"2", " ", "\[Tau]"}]}]], "]"}], "2"]}], "-", 
      RowBox[{"64", " ", 
       SuperscriptBox["\[Tau]", "3"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "-", "\[Omega]"}]], "]"}]}], "+", 
      RowBox[{"64", " ", "x", " ", 
       SuperscriptBox["\[Tau]", "3"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "-", "\[Omega]"}]], "]"}]}], "+", 
      RowBox[{"32", " ", "x", " ", 
       SuperscriptBox["\[Tau]", "2"], " ", "\[Omega]", " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "-", "\[Omega]"}]], "]"}]}], "-", 
      RowBox[{"32", " ", 
       SuperscriptBox["x", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"], " ", "\[Omega]", " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "-", "\[Omega]"}]], "]"}]}], "-", 
      RowBox[{"32", " ", "x", " ", 
       SuperscriptBox["\[Tau]", "3"], " ", "\[Omega]", " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "-", "\[Omega]"}]], "]"}]}], "+", 
      RowBox[{"32", " ", 
       SuperscriptBox["x", "2"], " ", 
       SuperscriptBox["\[Tau]", "3"], " ", "\[Omega]", " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "-", "\[Omega]"}]], "]"}]}], "+", 
      RowBox[{"16", " ", "\[Tau]", " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "-", "\[Omega]"}]], "]"}]}], "-", 
      RowBox[{"16", " ", "x", " ", "\[Tau]", " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "-", "\[Omega]"}]], "]"}]}], "+", 
      RowBox[{"16", " ", 
       SuperscriptBox["x", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"], " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "-", "\[Omega]"}]], "]"}]}], "-", 
      RowBox[{"16", " ", 
       SuperscriptBox["x", "3"], " ", 
       SuperscriptBox["\[Tau]", "2"], " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "-", "\[Omega]"}]], "]"}]}], "+", 
      RowBox[{"16", " ", 
       SuperscriptBox["x", "2"], " ", 
       SuperscriptBox["\[Tau]", "3"], " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "-", "\[Omega]"}]], "]"}]}], "-", 
      RowBox[{"16", " ", 
       SuperscriptBox["x", "3"], " ", 
       SuperscriptBox["\[Tau]", "3"], " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "-", "\[Omega]"}]], "]"}]}], "-", 
      RowBox[{"8", " ", "x", " ", 
       SuperscriptBox["\[Omega]", "3"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "-", "\[Omega]"}]], "]"}]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["x", "2"], " ", 
       SuperscriptBox["\[Omega]", "3"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "-", "\[Omega]"}]], "]"}]}], "+", 
      RowBox[{"8", " ", "x", " ", "\[Tau]", " ", 
       SuperscriptBox["\[Omega]", "3"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "-", "\[Omega]"}]], "]"}]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["x", "2"], " ", "\[Tau]", " ", 
       SuperscriptBox["\[Omega]", "3"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "-", "\[Omega]"}]], "]"}]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["x", "3"], " ", 
       SuperscriptBox["\[Tau]", "2"], " ", 
       SuperscriptBox["\[Omega]", "3"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "-", "\[Omega]"}]], "]"}]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["x", "4"], " ", 
       SuperscriptBox["\[Tau]", "2"], " ", 
       SuperscriptBox["\[Omega]", "3"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "-", "\[Omega]"}]], "]"}]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["x", "3"], " ", 
       SuperscriptBox["\[Tau]", "3"], " ", 
       SuperscriptBox["\[Omega]", "3"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "-", "\[Omega]"}]], "]"}]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["x", "4"], " ", 
       SuperscriptBox["\[Tau]", "3"], " ", 
       SuperscriptBox["\[Omega]", "3"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "-", "\[Omega]"}]], "]"}]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["x", "2"], " ", 
       SuperscriptBox["\[Omega]", "4"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "-", "\[Omega]"}]], "]"}]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["x", "3"], " ", 
       SuperscriptBox["\[Omega]", "4"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "-", "\[Omega]"}]], "]"}]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["x", "2"], " ", "\[Tau]", " ", 
       SuperscriptBox["\[Omega]", "4"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "-", "\[Omega]"}]], "]"}]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["x", "3"], " ", "\[Tau]", " ", 
       SuperscriptBox["\[Omega]", "4"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "-", "\[Omega]"}]], "]"}]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["x", "4"], " ", 
       SuperscriptBox["\[Tau]", "2"], " ", 
       SuperscriptBox["\[Omega]", "4"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "-", "\[Omega]"}]], "]"}]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["x", "5"], " ", 
       SuperscriptBox["\[Tau]", "2"], " ", 
       SuperscriptBox["\[Omega]", "4"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "-", "\[Omega]"}]], "]"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["x", "3"], " ", 
       SuperscriptBox["\[Omega]", "5"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "-", "\[Omega]"}]], "]"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["x", "4"], " ", 
       SuperscriptBox["\[Omega]", "5"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "-", "\[Omega]"}]], "]"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["x", "3"], " ", "\[Tau]", " ", 
       SuperscriptBox["\[Omega]", "5"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "-", "\[Omega]"}]], "]"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["x", "4"], " ", "\[Tau]", " ", 
       SuperscriptBox["\[Omega]", "5"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "-", "\[Omega]"}]], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["x", "4"], " ", 
       SuperscriptBox["\[Omega]", "6"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "-", "\[Omega]"}]], "]"}]}], "-", 
      RowBox[{
       SuperscriptBox["x", "5"], " ", 
       SuperscriptBox["\[Omega]", "6"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "-", "\[Omega]"}]], "]"}]}], "+", 
      RowBox[{"128", " ", 
       SuperscriptBox["\[Tau]", "4"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "\[Tau]"}], "]"}], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "-", "\[Omega]"}]], "]"}]}], "-", 
      RowBox[{"128", " ", "x", " ", 
       SuperscriptBox["\[Tau]", "4"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "\[Tau]"}], "]"}], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "-", "\[Omega]"}]], "]"}]}], "-", 
      RowBox[{"64", " ", 
       SuperscriptBox["\[Tau]", "4"], " ", "\[Omega]", " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "\[Tau]"}], "]"}], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "-", "\[Omega]"}]], "]"}]}], "+", 
      RowBox[{"64", " ", 
       SuperscriptBox["x", "2"], " ", 
       SuperscriptBox["\[Tau]", "4"], " ", "\[Omega]", " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "\[Tau]"}], "]"}], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "-", "\[Omega]"}]], "]"}]}], "-", 
      RowBox[{"32", " ", 
       SuperscriptBox["\[Tau]", "2"], " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "\[Tau]"}], "]"}], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "-", "\[Omega]"}]], "]"}]}], "+", 
      RowBox[{"32", " ", "x", " ", 
       SuperscriptBox["\[Tau]", "2"], " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "\[Tau]"}], "]"}], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "-", "\[Omega]"}]], "]"}]}], "-", 
      RowBox[{"32", " ", 
       SuperscriptBox["x", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"], " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "\[Tau]"}], "]"}], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "-", "\[Omega]"}]], "]"}]}], "+", 
      RowBox[{"32", " ", 
       SuperscriptBox["x", "3"], " ", 
       SuperscriptBox["\[Tau]", "2"], " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "\[Tau]"}], "]"}], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "-", "\[Omega]"}]], "]"}]}], "+", 
      RowBox[{"32", " ", "x", " ", 
       SuperscriptBox["\[Tau]", "4"], " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "\[Tau]"}], "]"}], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "-", "\[Omega]"}]], "]"}]}], "-", 
      RowBox[{"32", " ", 
       SuperscriptBox["x", "2"], " ", 
       SuperscriptBox["\[Tau]", "4"], " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "\[Tau]"}], "]"}], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "-", "\[Omega]"}]], "]"}]}], "+", 
      RowBox[{"16", " ", 
       SuperscriptBox["\[Tau]", "2"], " ", 
       SuperscriptBox["\[Omega]", "3"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "\[Tau]"}], "]"}], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "-", "\[Omega]"}]], "]"}]}], "-", 
      RowBox[{"16", " ", 
       SuperscriptBox["x", "4"], " ", 
       SuperscriptBox["\[Tau]", "2"], " ", 
       SuperscriptBox["\[Omega]", "3"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "\[Tau]"}], "]"}], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "-", "\[Omega]"}]], "]"}]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["x", "2"], " ", 
       SuperscriptBox["\[Omega]", "4"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "\[Tau]"}], "]"}], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "-", "\[Omega]"}]], "]"}]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["x", "3"], " ", 
       SuperscriptBox["\[Omega]", "4"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "\[Tau]"}], "]"}], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "-", "\[Omega]"}]], "]"}]}], "-", 
      RowBox[{"8", " ", "x", " ", 
       SuperscriptBox["\[Tau]", "2"], " ", 
       SuperscriptBox["\[Omega]", "4"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "\[Tau]"}], "]"}], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "-", "\[Omega]"}]], "]"}]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["x", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"], " ", 
       SuperscriptBox["\[Omega]", "4"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "\[Tau]"}], "]"}], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "-", "\[Omega]"}]], "]"}]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["x", "3"], " ", 
       SuperscriptBox["\[Tau]", "2"], " ", 
       SuperscriptBox["\[Omega]", "4"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "\[Tau]"}], "]"}], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "-", "\[Omega]"}]], "]"}]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["x", "4"], " ", 
       SuperscriptBox["\[Tau]", "2"], " ", 
       SuperscriptBox["\[Omega]", "4"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "\[Tau]"}], "]"}], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "-", "\[Omega]"}]], "]"}]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["x", "2"], " ", 
       SuperscriptBox["\[Omega]", "5"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "\[Tau]"}], "]"}], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "-", "\[Omega]"}]], "]"}]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["x", "4"], " ", 
       SuperscriptBox["\[Omega]", "5"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "\[Tau]"}], "]"}], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "-", "\[Omega]"}]], "]"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["x", "3"], " ", 
       SuperscriptBox["\[Omega]", "6"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "\[Tau]"}], "]"}], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "-", "\[Omega]"}]], "]"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["x", "4"], " ", 
       SuperscriptBox["\[Omega]", "6"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "\[Tau]"}], "]"}], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "-", "\[Omega]"}]], "]"}]}], "+", 
      RowBox[{"64", " ", 
       SuperscriptBox["\[Tau]", "3"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "+", "\[Omega]"}]], "]"}]}], "+", 
      RowBox[{"64", " ", "x", " ", 
       SuperscriptBox["\[Tau]", "3"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "+", "\[Omega]"}]], "]"}]}], "-", 
      RowBox[{"32", " ", "x", " ", 
       SuperscriptBox["\[Tau]", "2"], " ", "\[Omega]", " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "+", "\[Omega]"}]], "]"}]}], "-", 
      RowBox[{"32", " ", 
       SuperscriptBox["x", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"], " ", "\[Omega]", " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "+", "\[Omega]"}]], "]"}]}], "+", 
      RowBox[{"32", " ", "x", " ", 
       SuperscriptBox["\[Tau]", "3"], " ", "\[Omega]", " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "+", "\[Omega]"}]], "]"}]}], "+", 
      RowBox[{"32", " ", 
       SuperscriptBox["x", "2"], " ", 
       SuperscriptBox["\[Tau]", "3"], " ", "\[Omega]", " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "+", "\[Omega]"}]], "]"}]}], "-", 
      RowBox[{"16", " ", "\[Tau]", " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "+", "\[Omega]"}]], "]"}]}], "-", 
      RowBox[{"16", " ", "x", " ", "\[Tau]", " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "+", "\[Omega]"}]], "]"}]}], "-", 
      RowBox[{"16", " ", 
       SuperscriptBox["x", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"], " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "+", "\[Omega]"}]], "]"}]}], "-", 
      RowBox[{"16", " ", 
       SuperscriptBox["x", "3"], " ", 
       SuperscriptBox["\[Tau]", "2"], " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "+", "\[Omega]"}]], "]"}]}], "-", 
      RowBox[{"16", " ", 
       SuperscriptBox["x", "2"], " ", 
       SuperscriptBox["\[Tau]", "3"], " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "+", "\[Omega]"}]], "]"}]}], "-", 
      RowBox[{"16", " ", 
       SuperscriptBox["x", "3"], " ", 
       SuperscriptBox["\[Tau]", "3"], " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "+", "\[Omega]"}]], "]"}]}], "+", 
      RowBox[{"8", " ", "x", " ", 
       SuperscriptBox["\[Omega]", "3"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "+", "\[Omega]"}]], "]"}]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["x", "2"], " ", 
       SuperscriptBox["\[Omega]", "3"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "+", "\[Omega]"}]], "]"}]}], "-", 
      RowBox[{"8", " ", "x", " ", "\[Tau]", " ", 
       SuperscriptBox["\[Omega]", "3"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "+", "\[Omega]"}]], "]"}]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["x", "2"], " ", "\[Tau]", " ", 
       SuperscriptBox["\[Omega]", "3"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "+", "\[Omega]"}]], "]"}]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["x", "3"], " ", 
       SuperscriptBox["\[Tau]", "2"], " ", 
       SuperscriptBox["\[Omega]", "3"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "+", "\[Omega]"}]], "]"}]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["x", "4"], " ", 
       SuperscriptBox["\[Tau]", "2"], " ", 
       SuperscriptBox["\[Omega]", "3"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "+", "\[Omega]"}]], "]"}]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["x", "3"], " ", 
       SuperscriptBox["\[Tau]", "3"], " ", 
       SuperscriptBox["\[Omega]", "3"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "+", "\[Omega]"}]], "]"}]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["x", "4"], " ", 
       SuperscriptBox["\[Tau]", "3"], " ", 
       SuperscriptBox["\[Omega]", "3"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "+", "\[Omega]"}]], "]"}]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["x", "2"], " ", 
       SuperscriptBox["\[Omega]", "4"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "+", "\[Omega]"}]], "]"}]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["x", "3"], " ", 
       SuperscriptBox["\[Omega]", "4"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "+", "\[Omega]"}]], "]"}]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["x", "2"], " ", "\[Tau]", " ", 
       SuperscriptBox["\[Omega]", "4"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "+", "\[Omega]"}]], "]"}]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["x", "3"], " ", "\[Tau]", " ", 
       SuperscriptBox["\[Omega]", "4"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "+", "\[Omega]"}]], "]"}]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["x", "4"], " ", 
       SuperscriptBox["\[Tau]", "2"], " ", 
       SuperscriptBox["\[Omega]", "4"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "+", "\[Omega]"}]], "]"}]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["x", "5"], " ", 
       SuperscriptBox["\[Tau]", "2"], " ", 
       SuperscriptBox["\[Omega]", "4"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "+", "\[Omega]"}]], "]"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["x", "3"], " ", 
       SuperscriptBox["\[Omega]", "5"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "+", "\[Omega]"}]], "]"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["x", "4"], " ", 
       SuperscriptBox["\[Omega]", "5"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "+", "\[Omega]"}]], "]"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["x", "3"], " ", "\[Tau]", " ", 
       SuperscriptBox["\[Omega]", "5"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "+", "\[Omega]"}]], "]"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["x", "4"], " ", "\[Tau]", " ", 
       SuperscriptBox["\[Omega]", "5"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "+", "\[Omega]"}]], "]"}]}], "-", 
      RowBox[{
       SuperscriptBox["x", "4"], " ", 
       SuperscriptBox["\[Omega]", "6"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "+", "\[Omega]"}]], "]"}]}], "-", 
      RowBox[{
       SuperscriptBox["x", "5"], " ", 
       SuperscriptBox["\[Omega]", "6"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "+", "\[Omega]"}]], "]"}]}], "-", 
      RowBox[{"128", " ", 
       SuperscriptBox["\[Tau]", "4"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "\[Tau]"}], "]"}], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "+", "\[Omega]"}]], "]"}]}], "-", 
      RowBox[{"128", " ", "x", " ", 
       SuperscriptBox["\[Tau]", "4"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "\[Tau]"}], "]"}], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "+", "\[Omega]"}]], "]"}]}], "-", 
      RowBox[{"64", " ", 
       SuperscriptBox["\[Tau]", "4"], " ", "\[Omega]", " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "\[Tau]"}], "]"}], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "+", "\[Omega]"}]], "]"}]}], "+", 
      RowBox[{"64", " ", 
       SuperscriptBox["x", "2"], " ", 
       SuperscriptBox["\[Tau]", "4"], " ", "\[Omega]", " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "\[Tau]"}], "]"}], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "+", "\[Omega]"}]], "]"}]}], "+", 
      RowBox[{"32", " ", 
       SuperscriptBox["\[Tau]", "2"], " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "\[Tau]"}], "]"}], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "+", "\[Omega]"}]], "]"}]}], "+", 
      RowBox[{"32", " ", "x", " ", 
       SuperscriptBox["\[Tau]", "2"], " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "\[Tau]"}], "]"}], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "+", "\[Omega]"}]], "]"}]}], "+", 
      RowBox[{"32", " ", 
       SuperscriptBox["x", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"], " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "\[Tau]"}], "]"}], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "+", "\[Omega]"}]], "]"}]}], "+", 
      RowBox[{"32", " ", 
       SuperscriptBox["x", "3"], " ", 
       SuperscriptBox["\[Tau]", "2"], " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "\[Tau]"}], "]"}], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "+", "\[Omega]"}]], "]"}]}], "+", 
      RowBox[{"32", " ", "x", " ", 
       SuperscriptBox["\[Tau]", "4"], " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "\[Tau]"}], "]"}], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "+", "\[Omega]"}]], "]"}]}], "+", 
      RowBox[{"32", " ", 
       SuperscriptBox["x", "2"], " ", 
       SuperscriptBox["\[Tau]", "4"], " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "\[Tau]"}], "]"}], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "+", "\[Omega]"}]], "]"}]}], "+", 
      RowBox[{"16", " ", 
       SuperscriptBox["\[Tau]", "2"], " ", 
       SuperscriptBox["\[Omega]", "3"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "\[Tau]"}], "]"}], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "+", "\[Omega]"}]], "]"}]}], "-", 
      RowBox[{"16", " ", 
       SuperscriptBox["x", "4"], " ", 
       SuperscriptBox["\[Tau]", "2"], " ", 
       SuperscriptBox["\[Omega]", "3"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "\[Tau]"}], "]"}], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "+", "\[Omega]"}]], "]"}]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["x", "2"], " ", 
       SuperscriptBox["\[Omega]", "4"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "\[Tau]"}], "]"}], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "+", "\[Omega]"}]], "]"}]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["x", "3"], " ", 
       SuperscriptBox["\[Omega]", "4"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "\[Tau]"}], "]"}], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "+", "\[Omega]"}]], "]"}]}], "-", 
      RowBox[{"8", " ", "x", " ", 
       SuperscriptBox["\[Tau]", "2"], " ", 
       SuperscriptBox["\[Omega]", "4"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "\[Tau]"}], "]"}], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "+", "\[Omega]"}]], "]"}]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["x", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"], " ", 
       SuperscriptBox["\[Omega]", "4"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "\[Tau]"}], "]"}], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "+", "\[Omega]"}]], "]"}]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["x", "3"], " ", 
       SuperscriptBox["\[Tau]", "2"], " ", 
       SuperscriptBox["\[Omega]", "4"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "\[Tau]"}], "]"}], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "+", "\[Omega]"}]], "]"}]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["x", "4"], " ", 
       SuperscriptBox["\[Tau]", "2"], " ", 
       SuperscriptBox["\[Omega]", "4"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "\[Tau]"}], "]"}], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "+", "\[Omega]"}]], "]"}]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["x", "2"], " ", 
       SuperscriptBox["\[Omega]", "5"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "\[Tau]"}], "]"}], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "+", "\[Omega]"}]], "]"}]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["x", "4"], " ", 
       SuperscriptBox["\[Omega]", "5"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "\[Tau]"}], "]"}], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "+", "\[Omega]"}]], "]"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["x", "3"], " ", 
       SuperscriptBox["\[Omega]", "6"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "\[Tau]"}], "]"}], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "+", "\[Omega]"}]], "]"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["x", "4"], " ", 
       SuperscriptBox["\[Omega]", "6"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "\[Tau]"}], "]"}], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], 
         RowBox[{"2", "+", "\[Omega]"}]], "]"}]}], "-", 
      RowBox[{"64", " ", 
       SuperscriptBox["\[Tau]", "4"], " ", "\[Omega]", " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", 
         FractionBox[
          SuperscriptBox["\[Omega]", "2"], "4"]}], "]"}]}], "+", 
      RowBox[{"64", " ", 
       SuperscriptBox["x", "2"], " ", 
       SuperscriptBox["\[Tau]", "4"], " ", "\[Omega]", " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", 
         FractionBox[
          SuperscriptBox["\[Omega]", "2"], "4"]}], "]"}]}], "+", 
      RowBox[{"16", " ", 
       SuperscriptBox["\[Tau]", "2"], " ", 
       SuperscriptBox["\[Omega]", "3"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", 
         FractionBox[
          SuperscriptBox["\[Omega]", "2"], "4"]}], "]"}]}], "-", 
      RowBox[{"16", " ", 
       SuperscriptBox["x", "4"], " ", 
       SuperscriptBox["\[Tau]", "2"], " ", 
       SuperscriptBox["\[Omega]", "3"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", 
         FractionBox[
          SuperscriptBox["\[Omega]", "2"], "4"]}], "]"}]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["x", "2"], " ", 
       SuperscriptBox["\[Omega]", "5"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", 
         FractionBox[
          SuperscriptBox["\[Omega]", "2"], "4"]}], "]"}]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["x", "4"], " ", 
       SuperscriptBox["\[Omega]", "5"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", 
         FractionBox[
          SuperscriptBox["\[Omega]", "2"], "4"]}], "]"}]}], "+", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "\[Omega]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", 
         RowBox[{
          SuperscriptBox["x", "2"], " ", "\[Omega]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], " ", 
          SuperscriptBox["\[Tau]", "2"]}], "+", 
         SuperscriptBox["\[Omega]", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], " ", 
          SuperscriptBox["\[Tau]", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["x", "2"], " ", 
          SuperscriptBox["\[Omega]", "2"]}]}], ")"}], " ", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         FractionBox[
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", "\[Tau]"}], "+", "\[Omega]"}], 
          RowBox[{"2", "-", 
           RowBox[{"2", " ", "\[Tau]"}]}]]}], "]"}]}], "-", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "\[Omega]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{
          SuperscriptBox["x", "2"], " ", "\[Omega]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], " ", 
          SuperscriptBox["\[Tau]", "2"]}], "+", 
         SuperscriptBox["\[Omega]", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], " ", 
          SuperscriptBox["\[Tau]", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["x", "2"], " ", 
          SuperscriptBox["\[Omega]", "2"]}]}], ")"}], " ", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         FractionBox[
          RowBox[{
           RowBox[{"2", " ", "\[Tau]"}], "+", "\[Omega]"}], 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}]}]]}], "]"}]}], "+", 
      RowBox[{"256", " ", "x", " ", 
       SuperscriptBox["\[Tau]", "4"], " ", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         FractionBox[
          RowBox[{"\[Tau]", "-", 
           FractionBox[
            RowBox[{"x", " ", "\[Omega]"}], "2"]}], 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Tau]"}]]}], "]"}]}], "-", 
      RowBox[{"128", " ", 
       SuperscriptBox["\[Tau]", "4"], " ", "\[Omega]", " ", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         FractionBox[
          RowBox[{"\[Tau]", "-", 
           FractionBox[
            RowBox[{"x", " ", "\[Omega]"}], "2"]}], 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Tau]"}]]}], "]"}]}], "+", 
      RowBox[{"128", " ", 
       SuperscriptBox["x", "2"], " ", 
       SuperscriptBox["\[Tau]", "4"], " ", "\[Omega]", " ", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         FractionBox[
          RowBox[{"\[Tau]", "-", 
           FractionBox[
            RowBox[{"x", " ", "\[Omega]"}], "2"]}], 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Tau]"}]]}], "]"}]}], "-", 
      RowBox[{"64", " ", "x", " ", 
       SuperscriptBox["\[Tau]", "2"], " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         FractionBox[
          RowBox[{"\[Tau]", "-", 
           FractionBox[
            RowBox[{"x", " ", "\[Omega]"}], "2"]}], 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Tau]"}]]}], "]"}]}], "-", 
      RowBox[{"64", " ", 
       SuperscriptBox["x", "3"], " ", 
       SuperscriptBox["\[Tau]", "2"], " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         FractionBox[
          RowBox[{"\[Tau]", "-", 
           FractionBox[
            RowBox[{"x", " ", "\[Omega]"}], "2"]}], 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Tau]"}]]}], "]"}]}], "-", 
      RowBox[{"64", " ", "x", " ", 
       SuperscriptBox["\[Tau]", "4"], " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         FractionBox[
          RowBox[{"\[Tau]", "-", 
           FractionBox[
            RowBox[{"x", " ", "\[Omega]"}], "2"]}], 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Tau]"}]]}], "]"}]}], "+", 
      RowBox[{"32", " ", 
       SuperscriptBox["\[Tau]", "2"], " ", 
       SuperscriptBox["\[Omega]", "3"], " ", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         FractionBox[
          RowBox[{"\[Tau]", "-", 
           FractionBox[
            RowBox[{"x", " ", "\[Omega]"}], "2"]}], 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Tau]"}]]}], "]"}]}], "-", 
      RowBox[{"32", " ", 
       SuperscriptBox["x", "4"], " ", 
       SuperscriptBox["\[Tau]", "2"], " ", 
       SuperscriptBox["\[Omega]", "3"], " ", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         FractionBox[
          RowBox[{"\[Tau]", "-", 
           FractionBox[
            RowBox[{"x", " ", "\[Omega]"}], "2"]}], 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Tau]"}]]}], "]"}]}], "+", 
      RowBox[{"16", " ", 
       SuperscriptBox["x", "3"], " ", 
       SuperscriptBox["\[Omega]", "4"], " ", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         FractionBox[
          RowBox[{"\[Tau]", "-", 
           FractionBox[
            RowBox[{"x", " ", "\[Omega]"}], "2"]}], 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Tau]"}]]}], "]"}]}], "+", 
      RowBox[{"16", " ", "x", " ", 
       SuperscriptBox["\[Tau]", "2"], " ", 
       SuperscriptBox["\[Omega]", "4"], " ", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         FractionBox[
          RowBox[{"\[Tau]", "-", 
           FractionBox[
            RowBox[{"x", " ", "\[Omega]"}], "2"]}], 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Tau]"}]]}], "]"}]}], "+", 
      RowBox[{"16", " ", 
       SuperscriptBox["x", "3"], " ", 
       SuperscriptBox["\[Tau]", "2"], " ", 
       SuperscriptBox["\[Omega]", "4"], " ", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         FractionBox[
          RowBox[{"\[Tau]", "-", 
           FractionBox[
            RowBox[{"x", " ", "\[Omega]"}], "2"]}], 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Tau]"}]]}], "]"}]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["x", "2"], " ", 
       SuperscriptBox["\[Omega]", "5"], " ", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         FractionBox[
          RowBox[{"\[Tau]", "-", 
           FractionBox[
            RowBox[{"x", " ", "\[Omega]"}], "2"]}], 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Tau]"}]]}], "]"}]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["x", "4"], " ", 
       SuperscriptBox["\[Omega]", "5"], " ", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         FractionBox[
          RowBox[{"\[Tau]", "-", 
           FractionBox[
            RowBox[{"x", " ", "\[Omega]"}], "2"]}], 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Tau]"}]]}], "]"}]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["x", "3"], " ", 
       SuperscriptBox["\[Omega]", "6"], " ", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         FractionBox[
          RowBox[{"\[Tau]", "-", 
           FractionBox[
            RowBox[{"x", " ", "\[Omega]"}], "2"]}], 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Tau]"}]]}], "]"}]}], "-", 
      RowBox[{"256", " ", "x", " ", 
       SuperscriptBox["\[Tau]", "4"], " ", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         FractionBox[
          RowBox[{"\[Tau]", "+", 
           FractionBox[
            RowBox[{"x", " ", "\[Omega]"}], "2"]}], 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Tau]"}]]}], "]"}]}], "-", 
      RowBox[{"128", " ", 
       SuperscriptBox["\[Tau]", "4"], " ", "\[Omega]", " ", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         FractionBox[
          RowBox[{"\[Tau]", "+", 
           FractionBox[
            RowBox[{"x", " ", "\[Omega]"}], "2"]}], 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Tau]"}]]}], "]"}]}], "+", 
      RowBox[{"128", " ", 
       SuperscriptBox["x", "2"], " ", 
       SuperscriptBox["\[Tau]", "4"], " ", "\[Omega]", " ", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         FractionBox[
          RowBox[{"\[Tau]", "+", 
           FractionBox[
            RowBox[{"x", " ", "\[Omega]"}], "2"]}], 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Tau]"}]]}], "]"}]}], "+", 
      RowBox[{"64", " ", "x", " ", 
       SuperscriptBox["\[Tau]", "2"], " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         FractionBox[
          RowBox[{"\[Tau]", "+", 
           FractionBox[
            RowBox[{"x", " ", "\[Omega]"}], "2"]}], 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Tau]"}]]}], "]"}]}], "+", 
      RowBox[{"64", " ", 
       SuperscriptBox["x", "3"], " ", 
       SuperscriptBox["\[Tau]", "2"], " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         FractionBox[
          RowBox[{"\[Tau]", "+", 
           FractionBox[
            RowBox[{"x", " ", "\[Omega]"}], "2"]}], 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Tau]"}]]}], "]"}]}], "+", 
      RowBox[{"64", " ", "x", " ", 
       SuperscriptBox["\[Tau]", "4"], " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         FractionBox[
          RowBox[{"\[Tau]", "+", 
           FractionBox[
            RowBox[{"x", " ", "\[Omega]"}], "2"]}], 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Tau]"}]]}], "]"}]}], "+", 
      RowBox[{"32", " ", 
       SuperscriptBox["\[Tau]", "2"], " ", 
       SuperscriptBox["\[Omega]", "3"], " ", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         FractionBox[
          RowBox[{"\[Tau]", "+", 
           FractionBox[
            RowBox[{"x", " ", "\[Omega]"}], "2"]}], 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Tau]"}]]}], "]"}]}], "-", 
      RowBox[{"32", " ", 
       SuperscriptBox["x", "4"], " ", 
       SuperscriptBox["\[Tau]", "2"], " ", 
       SuperscriptBox["\[Omega]", "3"], " ", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         FractionBox[
          RowBox[{"\[Tau]", "+", 
           FractionBox[
            RowBox[{"x", " ", "\[Omega]"}], "2"]}], 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Tau]"}]]}], "]"}]}], "-", 
      RowBox[{"16", " ", 
       SuperscriptBox["x", "3"], " ", 
       SuperscriptBox["\[Omega]", "4"], " ", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         FractionBox[
          RowBox[{"\[Tau]", "+", 
           FractionBox[
            RowBox[{"x", " ", "\[Omega]"}], "2"]}], 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Tau]"}]]}], "]"}]}], "-", 
      RowBox[{"16", " ", "x", " ", 
       SuperscriptBox["\[Tau]", "2"], " ", 
       SuperscriptBox["\[Omega]", "4"], " ", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         FractionBox[
          RowBox[{"\[Tau]", "+", 
           FractionBox[
            RowBox[{"x", " ", "\[Omega]"}], "2"]}], 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Tau]"}]]}], "]"}]}], "-", 
      RowBox[{"16", " ", 
       SuperscriptBox["x", "3"], " ", 
       SuperscriptBox["\[Tau]", "2"], " ", 
       SuperscriptBox["\[Omega]", "4"], " ", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         FractionBox[
          RowBox[{"\[Tau]", "+", 
           FractionBox[
            RowBox[{"x", " ", "\[Omega]"}], "2"]}], 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Tau]"}]]}], "]"}]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["x", "2"], " ", 
       SuperscriptBox["\[Omega]", "5"], " ", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         FractionBox[
          RowBox[{"\[Tau]", "+", 
           FractionBox[
            RowBox[{"x", " ", "\[Omega]"}], "2"]}], 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Tau]"}]]}], "]"}]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["x", "4"], " ", 
       SuperscriptBox["\[Omega]", "5"], " ", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         FractionBox[
          RowBox[{"\[Tau]", "+", 
           FractionBox[
            RowBox[{"x", " ", "\[Omega]"}], "2"]}], 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Tau]"}]]}], "]"}]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["x", "3"], " ", 
       SuperscriptBox["\[Omega]", "6"], " ", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         FractionBox[
          RowBox[{"\[Tau]", "+", 
           FractionBox[
            RowBox[{"x", " ", "\[Omega]"}], "2"]}], 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Tau]"}]]}], "]"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "x"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "\[Tau]"}], "-", "\[Omega]"}], ")"}], " ", 
      "\[Omega]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "\[Tau]"}], "+", "\[Omega]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        RowBox[{"x", " ", "\[Omega]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", 
        RowBox[{"x", " ", "\[Omega]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "\[Tau]"}], "+", 
        RowBox[{"x", " ", "\[Omega]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "\[Tau]"}], "+", 
        RowBox[{"x", " ", "\[Omega]"}]}], ")"}]}], ")"}]}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.8225000420142813`*^9, 3.822500064817546*^9}, 
   3.82250736954148*^9},
 CellLabel->"In[28]:=",ExpressionUUID->"75e9fc8f-254f-422d-a74b-4c5ae7ada8c6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"hself", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          RowBox[{
           SuperscriptBox["x", "2"], " ", 
           SuperscriptBox["\[Omega]", "2"]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "4"}], " ", 
            SuperscriptBox["\[Tau]", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["x", "2"], " ", 
            SuperscriptBox["\[Omega]", "2"]}]}], ")"}], "2"]}]]}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8", " ", "\[Tau]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["x", "2"], " ", 
           SuperscriptBox["\[Omega]", "2"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          RowBox[{
           SuperscriptBox["x", "2"], " ", 
           SuperscriptBox["\[Omega]", "2"]}]}], ")"}]}], "+", 
       RowBox[{"16", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"8", " ", 
           SuperscriptBox["\[Tau]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"5", " ", "\[Tau]"}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["x", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"4", " ", "\[Tau]"}]}], ")"}], " ", 
           SuperscriptBox["\[Omega]", "2"]}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["x", "4"], " ", 
           SuperscriptBox["\[Omega]", "4"]}]}], ")"}], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", "\[Tau]"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "\[Tau]"}], "+", 
           RowBox[{"x", " ", "\[Omega]"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"4", "-", 
          RowBox[{"16", " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"x", " ", "\[Omega]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "12"}], "+", 
             RowBox[{"x", " ", "\[Omega]"}]}], ")"}]}], "+", 
          RowBox[{"8", " ", "\[Tau]", " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{"x", " ", "\[Omega]"}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", 
          FractionBox[
           RowBox[{"x", " ", "\[Omega]"}], "2"]}], "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"x", " ", "\[Omega]"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", "\[Tau]"}], "+", 
           RowBox[{"x", " ", "\[Omega]"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"4", "-", 
          RowBox[{"16", " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"8", " ", "\[Tau]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             RowBox[{"x", " ", "\[Omega]"}]}], ")"}]}], "+", 
          RowBox[{"x", " ", "\[Omega]", " ", 
           RowBox[{"(", 
            RowBox[{"12", "+", 
             RowBox[{"x", " ", "\[Omega]"}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", 
          FractionBox[
           RowBox[{"x", " ", "\[Omega]"}], "2"]}], "]"}]}]}], ")"}]}], "-", 
    RowBox[{
     FractionBox[
      RowBox[{"8", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", 
         RowBox[{
          SuperscriptBox["x", "2"], " ", 
          SuperscriptBox["\[Omega]", "2"]}]}], ")"}]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", 
         RowBox[{
          SuperscriptBox["x", "2"], " ", 
          SuperscriptBox["\[Omega]", "2"]}]}], ")"}], "2"]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "4"}], "+", 
       RowBox[{"3", " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", "\[Tau]"}], "]"}]}]}], ")"}]}]}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.82250007214497*^9, 3.822500075134246*^9}, {
   3.822500119354694*^9, 3.8225001202492027`*^9}, 3.82465264921568*^9, {
   3.824698457332745*^9, 3.824698464867489*^9}},
 CellLabel->"In[65]:=",ExpressionUUID->"b8f7ef34-5a56-4050-bcc0-64edb7058536"],

Cell[BoxData[
 StyleBox[
  RowBox[{
   StyleBox[
    RowBox[{"Mass", 
     StyleBox[
      StyleBox["l", "Title",
       FontSize->24], "Title",
      FontSize->24], "ess"}]], " ", "Case"}], "Title",
  FontSize->24]], "Input",
 CellChangeTimes->{{3.8225385359899597`*^9, 
  3.8225385365821953`*^9}},ExpressionUUID->"f53d62be-2032-43ba-82f6-\
d874ef6572dc"],

Cell[BoxData[
 RowBox[{"Clear", "[", 
  RowBox[{"hbox", ",", "hvertex", ",", "hself"}], "]"}]], "Input",ExpressionUU\
ID->"c5536d58-c260-4c32-8c14-7eafb6864f23"],

Cell[BoxData[
 RowBox[{
  RowBox[{"hbox", "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["x", "2"]}], ")"}], " ", 
      SuperscriptBox["\[Omega]", "2"]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"16", " ", "x", " ", "\[Omega]", " ", 
       RowBox[{"ArcTanh", "[", 
        FractionBox[
         RowBox[{"x", " ", "\[Omega]"}], "2"], "]"}]}], "+", 
      RowBox[{"\[Omega]", " ", 
       RowBox[{"ArcTanh", "[", 
        FractionBox["\[Omega]", "2"], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", 
         RowBox[{"Log", "[", "16", "]"}]}], ")"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"2", "-", "\[Omega]"}], "]"}], "2"]}], "+", 
      RowBox[{"\[Omega]", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"2", "-", "\[Omega]"}], "]"}], "2"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"2", "+", "\[Omega]"}], "]"}], "2"]}], "-", 
      RowBox[{"\[Omega]", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"2", "+", "\[Omega]"}], "]"}], "2"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", 
          FractionBox[
           RowBox[{"x", " ", "\[Omega]"}], "2"]}], "]"}], "2"]}], "-", 
      RowBox[{"x", " ", "\[Omega]", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", 
          FractionBox[
           RowBox[{"x", " ", "\[Omega]"}], "2"]}], "]"}], "2"]}], "-", 
      RowBox[{"10", " ", "x", " ", "\[Omega]", " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         FractionBox[
          RowBox[{"x", " ", "\[Omega]"}], "2"]}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", 
          FractionBox[
           RowBox[{"x", " ", "\[Omega]"}], "2"]}], "]"}], "2"]}], "+", 
      RowBox[{"x", " ", "\[Omega]", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", 
          FractionBox[
           RowBox[{"x", " ", "\[Omega]"}], "2"]}], "]"}], "2"]}], "+", 
      RowBox[{"2", " ", "x", " ", "\[Omega]", " ", 
       RowBox[{"Log", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "32"]}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            RowBox[{"x", " ", "\[Omega]"}]}], ")"}], "5"]}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"Log", "[", "4", "]"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"2", "-", 
         FractionBox[
          SuperscriptBox["\[Omega]", "2"], "2"]}], "]"}]}], "+", 
      RowBox[{"4", " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          SuperscriptBox["\[Omega]", "2"]}], 
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          RowBox[{
           SuperscriptBox["x", "2"], " ", 
           SuperscriptBox["\[Omega]", "2"]}]}]], "]"}]}]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8225385408540363`*^9, 
  3.822538549140099*^9}},ExpressionUUID->"abc5eefd-a051-436b-8175-\
f609539ea119"],

Cell[BoxData[
 RowBox[{
  RowBox[{"hvertex", "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["x", "2"]}], ")"}], " ", "\[Omega]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", 
        RowBox[{
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["\[Omega]", "2"]}]}], ")"}]}]], "2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "x", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "12"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "+", 
            SuperscriptBox["x", "2"]}], ")"}], " ", 
          SuperscriptBox["\[Omega]", "2"]}]}], ")"}], " ", 
       RowBox[{"ArcTanh", "[", 
        FractionBox[
         RowBox[{"x", " ", "\[Omega]"}], "2"], "]"}]}], "+", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["x", "2"]}], ")"}], " ", "\[Omega]", " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", 
         SuperscriptBox[
          RowBox[{"Log", "[", "2", "]"}], "2"], "+", 
         RowBox[{"Log", "[", "8", "]"}]}], ")"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"ArcTanh", "[", 
        FractionBox["\[Omega]", "2"], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{"12", "-", 
         RowBox[{
          SuperscriptBox["x", "2"], " ", 
          SuperscriptBox["\[Omega]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"Log", "[", "4", "]"}]}], ")"}]}], "+", 
         RowBox[{"Log", "[", "256", "]"}]}], ")"}]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"2", "-", "\[Omega]"}], "]"}], "2"]}], "-", 
      RowBox[{"2", " ", "\[Omega]", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"2", "-", "\[Omega]"}], "]"}], "2"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["x", "2"], " ", "\[Omega]", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"2", "-", "\[Omega]"}], "]"}], "2"]}], "-", 
      RowBox[{
       SuperscriptBox["x", "2"], " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"2", "-", "\[Omega]"}], "]"}], "2"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"2", "+", "\[Omega]"}], "]"}], "2"]}], "-", 
      RowBox[{"2", " ", "\[Omega]", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"2", "+", "\[Omega]"}], "]"}], "2"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["x", "2"], " ", "\[Omega]", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"2", "+", "\[Omega]"}], "]"}], "2"]}], "+", 
      RowBox[{
       SuperscriptBox["x", "2"], " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"2", "+", "\[Omega]"}], "]"}], "2"]}], "-", 
      RowBox[{"4", " ", "x", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", 
          FractionBox[
           RowBox[{"x", " ", "\[Omega]"}], "2"]}], "]"}], "2"]}], "+", 
      RowBox[{"2", " ", "\[Omega]", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", 
          FractionBox[
           RowBox[{"x", " ", "\[Omega]"}], "2"]}], "]"}], "2"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["x", "2"], " ", "\[Omega]", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", 
          FractionBox[
           RowBox[{"x", " ", "\[Omega]"}], "2"]}], "]"}], "2"]}], "+", 
      RowBox[{"x", " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", 
          FractionBox[
           RowBox[{"x", " ", "\[Omega]"}], "2"]}], "]"}], "2"]}], "+", 
      RowBox[{"4", " ", "x", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", 
          FractionBox[
           RowBox[{"x", " ", "\[Omega]"}], "2"]}], "]"}], "2"]}], "+", 
      RowBox[{"2", " ", "\[Omega]", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", 
          FractionBox[
           RowBox[{"x", " ", "\[Omega]"}], "2"]}], "]"}], "2"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["x", "2"], " ", "\[Omega]", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", 
          FractionBox[
           RowBox[{"x", " ", "\[Omega]"}], "2"]}], "]"}], "2"]}], "-", 
      RowBox[{"x", " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", 
          FractionBox[
           RowBox[{"x", " ", "\[Omega]"}], "2"]}], "]"}], "2"]}], "+", 
      RowBox[{"6", " ", "\[Omega]", " ", 
       RowBox[{"Log", "[", 
        RowBox[{"4", "-", 
         SuperscriptBox["\[Omega]", "2"]}], "]"}]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["x", "2"], " ", "\[Omega]", " ", 
       RowBox[{"Log", "[", 
        RowBox[{"4", "-", 
         SuperscriptBox["\[Omega]", "2"]}], "]"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["x", "2"], " ", "\[Omega]", " ", 
       RowBox[{"Log", "[", "4", "]"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"4", "-", 
         SuperscriptBox["\[Omega]", "2"]}], "]"}]}], "+", 
      RowBox[{"\[Omega]", " ", 
       RowBox[{"Log", "[", "16", "]"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"4", "-", 
         SuperscriptBox["\[Omega]", "2"]}], "]"}]}], "+", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["x", "2"]}], ")"}], " ", "\[Omega]", " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["x", "2"], " ", 
           SuperscriptBox["\[Omega]", "2"]}], "4"]}], "]"}]}]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8225385509033613`*^9, 
  3.822538561910042*^9}},ExpressionUUID->"d882ab89-ceb1-4274-8dfb-\
933739be78f9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"hself", "=", 
   FractionBox[
    RowBox[{"4", "+", 
     RowBox[{"Log", "[", "16", "]"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", "+", 
        RowBox[{"x", " ", "\[Omega]"}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"2", "-", 
        RowBox[{"x", " ", "\[Omega]"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        RowBox[{"x", " ", "\[Omega]"}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"2", "+", 
        RowBox[{"x", " ", "\[Omega]"}]}], "]"}]}]}], 
    RowBox[{
     RowBox[{"-", "4"}], "+", 
     RowBox[{
      SuperscriptBox["x", "2"], " ", 
      SuperscriptBox["\[Omega]", "2"]}]}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.822538563217073*^9, 
  3.822538574267961*^9}},ExpressionUUID->"371985d6-6d07-44dc-9a03-\
6454fbd0c1ce"]
},
WindowSize->{1440, 789},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"12.1 for Mac OS X x86 (64-bit) (June 19, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"035b64a3-8693-4290-845c-ca12b3df6463"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 605, 17, 30, "Input",ExpressionUUID->"9b2c7819-682f-4dac-bb99-6bb068e44922"],
Cell[1166, 39, 238, 6, 71, "Input",ExpressionUUID->"a8c9f2f3-b740-414a-8dea-d2e3b9b5f724"],
Cell[1407, 47, 121, 2, 59, "Input",ExpressionUUID->"f1ac1ab0-3e77-4dea-90e1-115ce69f609b"],
Cell[1531, 51, 15082, 403, 302, "Input",ExpressionUUID->"20ed9cb0-82d4-416f-9c87-d80d214aa5a4"],
Cell[16616, 456, 11783, 322, 269, "Input",ExpressionUUID->"8f3da7fb-7dbe-403c-bdee-d197810b150f"],
Cell[28402, 780, 6612, 180, 197, "Input",ExpressionUUID->"199372f7-87ac-4e11-99fc-b9e67eb7ae23"],
Cell[35017, 962, 3485, 99, 123, "Input",ExpressionUUID->"f77c8b0b-6953-4b8b-bd7c-3bd1943f07dd"],
Cell[38505, 1063, 200, 7, 59, "Input",ExpressionUUID->"d3bd0a57-115f-4d87-a269-75bd6e5892e8"],
Cell[38708, 1072, 7879, 208, 320, "Input",ExpressionUUID->"16c76cbf-7e65-4b76-b06a-7d80967f4bd9"],
Cell[46590, 1282, 8585, 236, 276, "Input",ExpressionUUID->"bec5ad2a-f329-4b7e-9585-6d9c97af8c37"],
Cell[55178, 1520, 7666, 205, 296, "Input",ExpressionUUID->"065e5306-2503-48fd-86f7-f0c39bc60f77"],
Cell[62847, 1727, 195, 5, 59, "Input",ExpressionUUID->"9599c898-1246-47ef-8c31-24b826e0e6ef"],
Cell[63045, 1734, 4849, 135, 150, "Input",ExpressionUUID->"9f476537-4d60-4663-b749-5031ac3a752c"],
Cell[67897, 1871, 4016, 117, 132, "Input",ExpressionUUID->"d13805bf-38fa-4d5f-902a-dda285c18579"],
Cell[71916, 1990, 4773, 134, 150, "Input",ExpressionUUID->"3e4f3f44-8530-4961-8398-0be85f008929"],
Cell[76692, 2126, 384, 8, 71, "Input",ExpressionUUID->"d2e94a9e-ed00-461c-b263-6f8b7a3f2cde"],
Cell[77079, 2136, 161, 3, 30, "Input",ExpressionUUID->"6999ba7c-2e0d-45fe-b644-f84b2267a16e"],
Cell[77243, 2141, 191, 5, 59, "Input",ExpressionUUID->"a018fdd6-4d7e-4274-baa1-ff6c0d7e56fb"],
Cell[77437, 2148, 3145, 90, 114, "Input",ExpressionUUID->"d9d18fce-db50-4b8e-8bb4-ac517a306951"],
Cell[80585, 2240, 273, 9, 59, "Input",ExpressionUUID->"f1c847cb-3fcc-4b32-aca8-4c6ce5060414"],
Cell[80861, 2251, 5282, 147, 185, "Input",ExpressionUUID->"63175dd1-79f7-4fb4-b251-2375e0810883"],
Cell[86146, 2400, 195, 5, 44, "Input",ExpressionUUID->"e1a37844-738e-4838-90ea-b76f1148c9d7"],
Cell[86344, 2407, 3926, 114, 130, "Input",ExpressionUUID->"4e7cf145-d5ae-402f-9960-f5dddfe017b7"],
Cell[90273, 2523, 292, 8, 71, "Input",ExpressionUUID->"dd1dab5b-2372-4211-b499-97db8fb13900"],
Cell[90568, 2533, 161, 3, 30, "Input",ExpressionUUID->"09fc5bf5-23be-4f90-9140-72e83fc143c6"],
Cell[90732, 2538, 222, 6, 44, "Input",ExpressionUUID->"92d47e4a-b2c9-454b-821c-415fcdc24a9e"],
Cell[90957, 2546, 6221, 177, 172, "Input",ExpressionUUID->"e82387b7-e1ba-42d2-9233-29afcf48fb77"],
Cell[97181, 2725, 147918, 4090, 2896, "Input",ExpressionUUID->"75e9fc8f-254f-422d-a74b-4c5ae7ada8c6"],
Cell[245102, 6817, 5091, 147, 166, "Input",ExpressionUUID->"b8f7ef34-5a56-4050-bcc0-64edb7058536"],
Cell[250196, 6966, 356, 12, 44, "Input",ExpressionUUID->"f53d62be-2032-43ba-82f6-d874ef6572dc"],
Cell[250555, 6980, 161, 3, 30, "Input",ExpressionUUID->"c5536d58-c260-4c32-8c14-7eafb6864f23"],
Cell[250719, 6985, 3345, 98, 126, "Input",ExpressionUUID->"abc5eefd-a051-436b-8175-f609539ea119"],
Cell[254067, 7085, 6238, 176, 202, "Input",ExpressionUUID->"d882ab89-ceb1-4274-8dfb-933739be78f9"],
Cell[260308, 7263, 887, 28, 49, "Input",ExpressionUUID->"371985d6-6d07-44dc-9a03-6454fbd0c1ce"]
}
]
*)


